Constraints from a many-body method on spin-independent dark matter scattering off electrons using data from germanium and xenon detectors

Scattering of light dark matter (LDM) particles with atomic electrons is studied in the context of effective field theory. Contact and long-range interactions between dark matter and an electron are both considered. A state-of-the-art many-body method is used to evaluate the spin-independent atomic ionization cross sections of LDM-electron scattering, with an estimated error about 20%. New upper limits are derived on parameter space spanned by LDM mass and effective coupling strengths using data from the CDMSlite, XENON10, XENON100, and XENON1T experiments. Comparison with existing calculations shows the importance of atomic structure. Two aspects particularly important are relativistic effect for inner-shell ionization and final-state free electron wave function which sensitively depends on the underlying atomic approaches.

==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_030GeV.txt <==
9.523900e-02   4.005716e-25 
9.796000e-02   5.423649e-26 
1.006800e-01   0.000000e+00 
1.034000e-01   0.000000e+00 
1.061200e-01   0.000000e+00 
1.088400e-01   0.000000e+00 
1.115700e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.170100e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.523800e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.632700e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_040GeV.txt <==
9.523900e-02   5.073181e-23 
9.796000e-02   3.540290e-23 
1.006800e-01   2.440481e-23 
1.034000e-01   1.657322e-23 
1.061200e-01   1.105291e-23 
1.088400e-01   7.208402e-24 
1.115700e-01   4.563881e-24 
1.142900e-01   2.792502e-24 
1.170100e-01   1.630663e-24 
1.197300e-01   8.932995e-25 
1.224500e-01   4.466918e-25 
1.251700e-01   1.937447e-25 
1.278900e-01   6.553097e-26 
1.306100e-01   1.282850e-26 
1.333300e-01   1.915783e-28 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.523800e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.632700e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_050GeV.txt <==
9.523900e-02   2.015710e-22 
9.796000e-02   1.544835e-22 
1.006800e-01   1.181562e-22 
1.034000e-01   9.014827e-23 
1.061200e-01   6.858047e-23 
1.088400e-01   5.199674e-23 
1.115700e-01   3.922904e-23 
1.142900e-01   2.949339e-23 
1.170100e-01   2.205885e-23 
1.197300e-01   1.640000e-23 
1.224500e-01   1.210873e-23 
1.251700e-01   8.869436e-24 
1.278900e-01   6.436826e-24 
1.306100e-01   4.621101e-24 
1.333300e-01   3.275657e-24 
1.360600e-01   2.284404e-24 
1.469400e-01   2.062105e-24 
1.496600e-01   1.333171e-24 
1.523800e-01   8.088051e-25 
1.551000e-01   4.510208e-25 
1.578200e-01   2.224431e-25 
1.605500e-01   8.892562e-26 
1.632700e-01   2.360622e-26 
1.659900e-01   1.674175e-27 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_060GeV.txt <==
9.523900e-02   4.283161e-22 
9.796000e-02   3.408067e-22 
1.006800e-01   2.711760e-22 
1.034000e-01   2.157234e-22 
1.061200e-01   1.715463e-22 
1.088400e-01   1.363424e-22 
1.115700e-01   1.081935e-22 
1.142900e-01   8.585185e-23 
1.170100e-01   6.804893e-23 
1.197300e-01   5.386723e-23 
1.224500e-01   4.257594e-23 
1.251700e-01   3.359186e-23 
1.278900e-01   2.644996e-23 
1.306100e-01   2.077848e-23 
1.333300e-01   1.628031e-23 
1.360600e-01   1.270667e-23 
1.469400e-01   2.154266e-23 
1.496600e-01   1.743663e-23 
1.523800e-01   1.394744e-23 
1.551000e-01   1.104905e-23 
1.578200e-01   8.673197e-24 
1.605500e-01   6.735518e-24 
1.632700e-01   5.179566e-24 
1.659900e-01   3.934250e-24 
1.687100e-01   2.945608e-24 
1.714300e-01   2.168211e-24 
1.741500e-01   1.563843e-24 
1.768700e-01   1.100078e-24 
1.795900e-01   7.499169e-25 
1.823100e-01   4.913247e-25 
1.850400e-01   3.047251e-25 
1.877600e-01   1.760475e-25 
1.904800e-01   9.137018e-26 
1.933200e-01   3.832826e-26 
1.959200e-01   1.265568e-26 
1.986400e-01   1.720873e-27 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_070GeV.txt <==
9.523900e-02   6.943306e-22 
9.796000e-02   5.643062e-22 
1.006800e-01   4.589683e-22 
1.034000e-01   3.735081e-22 
1.061200e-01   3.041090e-22 
1.088400e-01   2.477022e-22 
1.115700e-01   2.016670e-22 
1.142900e-01   1.643449e-22 
1.170100e-01   1.339440e-22 
1.197300e-01   1.091679e-22 
1.224500e-01   8.896635e-23 
1.251700e-01   7.248843e-23 
1.278900e-01   5.904440e-23 
1.306100e-01   4.807378e-23 
1.333300e-01   3.912089e-23 
1.360600e-01   3.179056e-23 
1.469400e-01   6.623642e-23 
1.496600e-01   5.643194e-23 
1.523800e-01   4.773546e-23 
1.551000e-01   4.019725e-23 
1.578200e-01   3.373411e-23 
1.605500e-01   2.820597e-23 
1.632700e-01   2.352914e-23 
1.659900e-01   1.956793e-23 
1.687100e-01   1.621987e-23 
1.714300e-01   1.339636e-23 
1.741500e-01   1.102079e-23 
1.768700e-01   9.026504e-24 
1.795900e-01   7.357082e-24 
1.823100e-01   5.963121e-24 
1.850400e-01   4.799847e-24 
1.877600e-01   3.839727e-24 
1.904800e-01   3.047554e-24 
1.933200e-01   2.371403e-24 
1.959200e-01   1.866227e-24 
1.986400e-01   1.435667e-24 
2.040800e-01   9.484812e-25 
2.068000e-01   7.005343e-25 
2.095300e-01   5.047576e-25 
2.122500e-01   3.538570e-25 
2.149700e-01   2.391723e-25 
2.176900e-01   1.540729e-25 
2.204100e-01   9.300126e-26 
2.231300e-01   5.105967e-26 
2.258500e-01   2.429920e-26 
2.285700e-01   8.926066e-27 
2.312900e-01   1.804116e-27 
2.340200e-01   2.613784e-29 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_080GeV.txt <==
9.523900e-02   9.722133e-22 
9.796000e-02   8.011838e-22 
1.006800e-01   6.609653e-22 
1.034000e-01   5.458102e-22 
1.061200e-01   4.511216e-22 
1.088400e-01   3.731693e-22 
1.115700e-01   3.087086e-22 
1.142900e-01   2.557389e-22 
1.170100e-01   2.119921e-22 
1.197300e-01   1.758280e-22 
1.224500e-01   1.459064e-22 
1.251700e-01   1.211300e-22 
1.278900e-01   1.005988e-22 
1.306100e-01   8.357376e-23 
1.333300e-01   6.944789e-23 
1.360600e-01   5.768148e-23 
1.469400e-01   1.350472e-22 
1.496600e-01   1.178548e-22 
1.523800e-01   1.022576e-22 
1.551000e-01   8.844799e-23 
1.578200e-01   7.635274e-23 
1.605500e-01   6.577789e-23 
1.632700e-01   5.662846e-23 
1.659900e-01   4.869338e-23 
1.687100e-01   4.181952e-23 
1.714300e-01   3.586980e-23 
1.741500e-01   3.072427e-23 
1.768700e-01   2.627725e-23 
1.795900e-01   2.243720e-23 
1.823100e-01   1.912384e-23 
1.850400e-01   1.625823e-23 
1.877600e-01   1.380053e-23 
1.904800e-01   1.168693e-23 
1.933200e-01   9.797776e-24 
1.959200e-01   8.314831e-24 
1.986400e-01   6.982120e-24 
2.040800e-01   5.872333e-24 
2.068000e-01   4.919275e-24 
2.095300e-01   4.101091e-24 
2.122500e-01   3.405489e-24 
2.149700e-01   2.813678e-24 
2.176900e-01   2.311352e-24 
2.204100e-01   1.886572e-24 
2.231300e-01   1.528512e-24 
2.258500e-01   1.228113e-24 
2.285700e-01   9.772455e-25 
2.312900e-01   7.690142e-25 
2.340200e-01   5.967473e-25 
2.367400e-01   4.563894e-25 
2.394600e-01   3.427051e-25 
2.421800e-01   2.517031e-25 
2.449000e-01   1.799785e-25 
2.476200e-01   1.242539e-25 
2.503400e-01   8.213077e-26 
2.530600e-01   5.115942e-26 
2.557800e-01   2.927543e-26 
2.585100e-01   1.476461e-26 
2.612300e-01   6.032799e-27 
2.639500e-01   1.585205e-27 
2.666700e-01   9.455859e-29 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_090GeV.txt <==
9.523900e-02   1.245534e-21 
9.796000e-02   1.036569e-21 
1.006800e-01   8.637877e-22 
1.034000e-01   7.206595e-22 
1.061200e-01   6.019266e-22 
1.088400e-01   5.032960e-22 
1.115700e-01   4.209829e-22 
1.142900e-01   3.527037e-22 
1.170100e-01   2.957694e-22 
1.197300e-01   2.482399e-22 
1.224500e-01   2.085196e-22 
1.251700e-01   1.752892e-22 
1.278900e-01   1.474619e-22 
1.306100e-01   1.241370e-22 
1.333300e-01   1.045688e-22 
1.360600e-01   8.808297e-23 
1.469400e-01   2.230225e-22 
1.496600e-01   1.974721e-22 
1.523800e-01   1.739503e-22 
1.551000e-01   1.528418e-22 
1.578200e-01   1.341084e-22 
1.605500e-01   1.175122e-22 
1.632700e-01   1.029551e-22 
1.659900e-01   9.015405e-23 
1.687100e-01   7.890513e-23 
1.714300e-01   6.902455e-23 
1.741500e-01   6.034812e-23 
1.768700e-01   5.273045e-23 
1.795900e-01   4.604357e-23 
1.823100e-01   4.017590e-23 
1.850400e-01   3.501037e-23 
1.877600e-01   3.049777e-23 
1.904800e-01   2.654156e-23 
1.933200e-01   2.293188e-23 
1.959200e-01   2.003782e-23 
1.986400e-01   1.737956e-23 
2.040800e-01   1.612297e-23 
2.068000e-01   1.404804e-23 
2.095300e-01   1.221482e-23 
2.122500e-01   1.061067e-23 
2.149700e-01   9.202603e-24 
2.176900e-01   7.967808e-24 
2.204100e-01   6.885460e-24 
2.231300e-01   5.937801e-24 
2.258500e-01   5.108702e-24 
2.285700e-01   4.384086e-24 
2.312900e-01   3.751723e-24 
2.340200e-01   3.198344e-24 
2.367400e-01   2.719016e-24 
2.394600e-01   2.302631e-24 
2.421800e-01   1.941945e-24 
2.449000e-01   1.629959e-24 
2.476200e-01   1.361054e-24 
2.503400e-01   1.129828e-24 
2.530600e-01   9.317993e-25 
2.557800e-01   7.627984e-25 
2.585100e-01   6.187712e-25 
2.612300e-01   4.975705e-25 
2.639500e-01   3.957369e-25 
2.666700e-01   3.107314e-25 
2.693900e-01   2.404061e-25 
2.721100e-01   1.827548e-25 
2.857200e-01   2.983407e-26 
2.993200e-01   1.723933e-28 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_100GeV.txt <==
9.523900e-02   1.505694e-21 
9.796000e-02   1.262326e-21 
1.006800e-01   1.059820e-21 
1.034000e-01   8.909839e-22 
1.061200e-01   7.500033e-22 
1.088400e-01   6.321084e-22 
1.115700e-01   5.330446e-22 
1.142900e-01   4.503002e-22 
1.170100e-01   3.808163e-22 
1.197300e-01   3.223921e-22 
1.224500e-01   2.732074e-22 
1.251700e-01   2.317512e-22 
1.278900e-01   1.967695e-22 
1.306100e-01   1.672189e-22 
1.333300e-01   1.422296e-22 
1.360600e-01   1.210052e-22 
1.469400e-01   3.242357e-22 
1.496600e-01   2.899529e-22 
1.523800e-01   2.580555e-22 
1.551000e-01   2.291567e-22 
1.578200e-01   2.032706e-22 
1.605500e-01   1.801255e-22 
1.632700e-01   1.596343e-22 
1.659900e-01   1.414438e-22 
1.687100e-01   1.253042e-22 
1.714300e-01   1.109880e-22 
1.741500e-01   9.828945e-23 
1.768700e-01   8.702546e-23 
1.795900e-01   7.703338e-23 
1.823100e-01   6.816943e-23 
1.850400e-01   6.027863e-23 
1.877600e-01   5.330595e-23 
1.904800e-01   4.712038e-23 
1.933200e-01   4.140641e-23 
1.959200e-01   3.676742e-23 
1.986400e-01   3.245169e-23 
2.040800e-01   3.198203e-23 
2.068000e-01   2.842640e-23 
2.095300e-01   2.523664e-23 
2.122500e-01   2.240160e-23 
2.149700e-01   1.987369e-23 
2.176900e-01   1.762007e-23 
2.204100e-01   1.561114e-23 
2.231300e-01   1.382064e-23 
2.258500e-01   1.222480e-23 
2.285700e-01   1.080297e-23 
2.312900e-01   9.536476e-24 
2.340200e-01   8.404701e-24 
2.367400e-01   7.401395e-24 
2.394600e-01   6.508709e-24 
2.421800e-01   5.715107e-24 
2.449000e-01   5.009941e-24 
2.476200e-01   4.384002e-24 
2.503400e-01   3.828768e-24 
2.530600e-01   3.336796e-24 
2.557800e-01   2.901330e-24 
2.585100e-01   2.514852e-24 
2.612300e-01   2.175145e-24 
2.639500e-01   1.875736e-24 
2.666700e-01   1.612229e-24 
2.693900e-01   1.380883e-24 
2.721100e-01   1.178038e-24 
2.857200e-01   4.938598e-25 
2.993200e-01   1.713696e-25 
3.129300e-01   4.042599e-26 
3.265300e-01   2.912686e-27 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_120GeV.txt <==
9.523900e-02   1.973862e-21 
9.796000e-02   1.671871e-21 
1.006800e-01   1.418362e-21 
1.034000e-01   1.205104e-21 
1.061200e-01   1.025409e-21 
1.088400e-01   8.737465e-22 
1.115700e-01   7.451091e-22 
1.142900e-01   6.366348e-22 
1.170100e-01   5.446597e-22 
1.197300e-01   4.665624e-22 
1.224500e-01   4.001560e-22 
1.251700e-01   3.436140e-22 
1.278900e-01   2.954076e-22 
1.306100e-01   2.542554e-22 
1.333300e-01   2.190823e-22 
1.360600e-01   1.888809e-22 
1.469400e-01   5.459271e-22 
1.496600e-01   4.945590e-22 
1.523800e-01   4.460611e-22 
1.551000e-01   4.015521e-22 
1.578200e-01   3.611911e-22 
1.605500e-01   3.246615e-22 
1.632700e-01   2.919249e-22 
1.659900e-01   2.625048e-22 
1.687100e-01   2.360758e-22 
1.714300e-01   2.123348e-22 
1.741500e-01   1.910046e-22 
1.768700e-01   1.718360e-22 
1.795900e-01   1.546057e-22 
1.823100e-01   1.391128e-22 
1.850400e-01   1.251301e-22 
1.877600e-01   1.125997e-22 
1.904800e-01   1.013243e-22 
1.933200e-01   9.075257e-23 
1.959200e-01   8.204112e-23 
1.986400e-01   7.381651e-23 
2.040800e-01   7.863321e-23 
2.068000e-01   7.138844e-23 
2.095300e-01   6.477148e-23 
2.122500e-01   5.878678e-23 
2.149700e-01   5.335622e-23 
2.176900e-01   4.842855e-23 
2.204100e-01   4.395586e-23 
2.231300e-01   3.989502e-23 
2.258500e-01   3.620690e-23 
2.285700e-01   3.285640e-23 
2.312900e-01   2.981184e-23 
2.340200e-01   2.703500e-23 
2.367400e-01   2.452053e-23 
2.394600e-01   2.223389e-23 
2.421800e-01   2.015521e-23 
2.449000e-01   1.826518e-23 
2.476200e-01   1.654654e-23 
2.503400e-01   1.498368e-23 
2.530600e-01   1.356273e-23 
2.557800e-01   1.227068e-23 
2.585100e-01   1.109199e-23 
2.612300e-01   1.002475e-23 
2.639500e-01   9.054765e-24 
2.666700e-01   8.173445e-24 
2.693900e-01   7.372819e-24 
2.721100e-01   6.645714e-24 
2.857200e-01   3.902103e-24 
2.993200e-01   2.229950e-24 
3.129300e-01   1.226293e-24 
3.265300e-01   6.397025e-25 
3.401400e-01   3.087521e-25 
3.537400e-01   1.323911e-25 
3.673500e-01   4.633399e-26 
3.809500e-01   1.072895e-26 
3.945600e-01   6.478097e-28 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_200GeV.txt <==
9.523900e-02   3.231487e-21 
9.796000e-02   2.786629e-21 
1.006800e-01   2.407442e-21 
1.034000e-01   2.083494e-21 
1.061200e-01   1.806231e-21 
1.088400e-01   1.568495e-21 
1.115700e-01   1.363595e-21 
1.142900e-01   1.187985e-21 
1.170100e-01   1.036628e-21 
1.197300e-01   9.059586e-22 
1.224500e-01   7.929694e-22 
1.251700e-01   6.951151e-22 
1.278900e-01   6.102395e-22 
1.306100e-01   5.365107e-22 
1.333300e-01   4.723722e-22 
1.360600e-01   4.163052e-22 
1.469400e-01   1.350678e-21 
1.496600e-01   1.249528e-21 
1.523800e-01   1.151453e-21 
1.551000e-01   1.059439e-21 
1.578200e-01   9.742804e-22 
1.605500e-01   8.956644e-22 
1.632700e-01   8.238135e-22 
1.659900e-01   7.579623e-22 
1.687100e-01   6.976279e-22 
1.714300e-01   6.423399e-22 
1.741500e-01   5.916589e-22 
1.768700e-01   5.451805e-22 
1.795900e-01   5.025355e-22 
1.823100e-01   4.633879e-22 
1.850400e-01   4.273058e-22 
1.877600e-01   3.942770e-22 
1.904800e-01   3.639123e-22 
1.933200e-01   3.348056e-22 
1.959200e-01   3.102875e-22 
1.986400e-01   2.866327e-22 
2.040800e-01   3.487409e-22 
2.068000e-01   3.258075e-22 
2.095300e-01   3.042790e-22 
2.122500e-01   2.843055e-22 
2.149700e-01   2.657268e-22 
2.176900e-01   2.484469e-22 
2.204100e-01   2.323697e-22 
2.231300e-01   2.174041e-22 
2.258500e-01   2.034658e-22 
2.285700e-01   1.904770e-22 
2.312900e-01   1.783668e-22 
2.340200e-01   1.670298e-22 
2.367400e-01   1.564896e-22 
2.394600e-01   1.466482e-22 
2.421800e-01   1.374555e-22 
2.449000e-01   1.288655e-22 
2.476200e-01   1.208353e-22 
2.503400e-01   1.133260e-22 
2.530600e-01   1.063013e-22 
2.557800e-01   9.972790e-23 
2.585100e-01   9.355307e-23 
2.612300e-01   8.779369e-23 
2.639500e-01   8.239958e-23 
2.666700e-01   7.734627e-23 
2.693900e-01   7.261145e-23 
2.721100e-01   6.817378e-23 
2.857200e-01   4.979363e-23 
2.993200e-01   3.643912e-23 
3.129300e-01   2.668644e-23 
3.265300e-01   1.955560e-23 
3.401400e-01   1.432378e-23 
3.537400e-01   1.048591e-23 
3.673500e-01   7.664342e-24 
3.809500e-01   5.592659e-24 
3.945600e-01   4.069744e-24 
4.081700e-01   2.952072e-24 
4.217700e-01   2.133503e-24 
4.353800e-01   1.534227e-24 
4.489800e-01   1.097266e-24 
4.625900e-01   7.791955e-25 
4.761900e-01   5.489525e-25 
4.898000e-01   3.828635e-25 
5.034000e-01   2.639683e-25 
5.170100e-01   1.793532e-25 
5.306100e-01   1.197903e-25 
5.578300e-01   4.977550e-26 
5.714300e-01   3.058141e-26 
5.850400e-01   1.794233e-26 
5.986400e-01   9.888291e-27 
6.122500e-01   4.978132e-27 
6.258500e-01   2.177506e-27 
6.394600e-01   7.429674e-28 
6.530600e-01   1.465609e-28 
6.666700e-01   2.161522e-30 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_250GeV.txt <==
9.523900e-02   3.700070e-21 
9.796000e-02   3.205871e-21 
1.006800e-01   2.782935e-21 
1.034000e-01   2.420149e-21 
1.061200e-01   2.108376e-21 
1.088400e-01   1.839946e-21 
1.115700e-01   1.607631e-21 
1.142900e-01   1.407688e-21 
1.170100e-01   1.234631e-21 
1.197300e-01   1.084592e-21 
1.224500e-01   9.542968e-22 
1.251700e-01   8.409660e-22 
1.278900e-01   7.422369e-22 
1.306100e-01   6.560962e-22 
1.333300e-01   5.808283e-22 
1.360600e-01   5.147368e-22 
1.469400e-01   1.710861e-21 
1.496600e-01   1.591086e-21 
1.523800e-01   1.474066e-21 
1.551000e-01   1.363635e-21 
1.578200e-01   1.260896e-21 
1.605500e-01   1.165582e-21 
1.632700e-01   1.078046e-21 
1.659900e-01   9.974361e-22 
1.687100e-01   9.232237e-22 
1.714300e-01   8.548915e-22 
1.741500e-01   7.919486e-22 
1.768700e-01   7.339432e-22 
1.795900e-01   6.804602e-22 
1.823100e-01   6.311189e-22 
1.850400e-01   5.854143e-22 
1.877600e-01   5.433645e-22 
1.904800e-01   5.045109e-22 
1.933200e-01   4.670710e-22 
1.959200e-01   4.353703e-22 
1.986400e-01   4.046302e-22 
2.040800e-01   5.088828e-22 
2.068000e-01   4.785678e-22 
2.095300e-01   4.499164e-22 
2.122500e-01   4.231736e-22 
2.149700e-01   3.981545e-22 
2.176900e-01   3.747532e-22 
2.204100e-01   3.528584e-22 
2.231300e-01   3.323627e-22 
2.258500e-01   3.131656e-22 
2.285700e-01   2.951747e-22 
2.312900e-01   2.783042e-22 
2.340200e-01   2.624198e-22 
2.367400e-01   2.475655e-22 
2.394600e-01   2.336145e-22 
2.421800e-01   2.205066e-22 
2.449000e-01   2.081848e-22 
2.476200e-01   1.965973e-22 
2.503400e-01   1.856961e-22 
2.530600e-01   1.754367e-22 
2.557800e-01   1.657778e-22 
2.585100e-01   1.566486e-22 
2.612300e-01   1.480805e-22 
2.639500e-01   1.400058e-22 
2.666700e-01   1.323943e-22 
2.693900e-01   1.252171e-22 
2.721100e-01   1.184476e-22 
2.857200e-01   8.988483e-23 
2.993200e-01   6.843601e-23 
3.129300e-01   5.222862e-23 
3.265300e-01   3.995168e-23 
3.401400e-01   3.060749e-23 
3.537400e-01   2.348637e-23 
3.673500e-01   1.803865e-23 
3.809500e-01   1.386887e-23 
3.945600e-01   1.066730e-23 
4.081700e-01   8.207625e-24 
4.217700e-01   6.316982e-24 
4.353800e-01   4.860215e-24 
4.489800e-01   3.738634e-24 
4.625900e-01   2.873398e-24 
4.761900e-01   2.206742e-24 
4.898000e-01   1.692298e-24 
5.034000e-01   1.295950e-24 
5.170100e-01   9.903078e-25 
5.306100e-01   7.551142e-25 
5.578300e-01   4.349518e-25 
5.714300e-01   3.283439e-25 
5.850400e-01   2.466880e-25 
5.986400e-01   1.843941e-25 
6.122500e-01   1.369487e-25 
6.258500e-01   1.010002e-25 
6.394600e-01   7.384127e-26 
6.530600e-01   5.345699e-26 
6.666700e-01   3.823392e-26 
6.802800e-01   2.696143e-26 
6.938800e-01   1.869636e-26 
7.074900e-01   1.269388e-26 
7.210900e-01   8.400755e-27 
7.347000e-01   5.378804e-27 
7.483000e-01   3.300819e-27 
7.619100e-01   1.912601e-27 
7.755100e-01   1.022363e-27 
7.891200e-01   4.837039e-28 
8.027200e-01   1.868118e-28 
8.163300e-01   4.769451e-29 
8.299400e-01   3.287297e-30 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_300GeV.txt <==
9.523900e-02   4.036746e-21 
9.796000e-02   3.508083e-21 
1.006800e-01   3.054502e-21 
1.034000e-01   2.664431e-21 
1.061200e-01   2.328349e-21 
1.088400e-01   2.038240e-21 
1.115700e-01   1.786506e-21 
1.142900e-01   1.569280e-21 
1.170100e-01   1.380765e-21 
1.197300e-01   1.216890e-21 
1.224500e-01   1.074198e-21 
1.251700e-01   9.497491e-22 
1.278900e-01   8.410398e-22 
1.306100e-01   7.459329e-22 
1.333300e-01   6.626004e-22 
1.360600e-01   5.892251e-22 
1.469400e-01   1.984502e-21 
1.496600e-01   1.851596e-21 
1.523800e-01   1.721096e-21 
1.551000e-01   1.597480e-21 
1.578200e-01   1.482101e-21 
1.605500e-01   1.374732e-21 
1.632700e-01   1.275832e-21 
1.659900e-01   1.184491e-21 
1.687100e-01   1.100153e-21 
1.714300e-01   1.022269e-21 
1.741500e-01   9.503176e-22 
1.768700e-01   8.838138e-22 
1.795900e-01   8.223113e-22 
1.823100e-01   7.654010e-22 
1.850400e-01   7.125247e-22 
1.877600e-01   6.637290e-22 
1.904800e-01   6.185026e-22 
1.933200e-01   5.747840e-22 
1.959200e-01   5.376514e-22 
1.986400e-01   5.015336e-22 
2.040800e-01   6.430022e-22 
2.068000e-01   6.071144e-22 
2.095300e-01   5.730526e-22 
2.122500e-01   5.411439e-22 
2.149700e-01   5.111903e-22 
2.176900e-01   4.830800e-22 
2.204100e-01   4.566916e-22 
2.231300e-01   4.319074e-22 
2.258500e-01   4.086167e-22 
2.285700e-01   3.867155e-22 
2.312900e-01   3.661098e-22 
2.340200e-01   3.466423e-22 
2.367400e-01   3.283748e-22 
2.394600e-01   3.111593e-22 
2.421800e-01   2.949275e-22 
2.449000e-01   2.796161e-22 
2.476200e-01   2.651666e-22 
2.503400e-01   2.515245e-22 
2.530600e-01   2.386398e-22 
2.557800e-01   2.264653e-22 
2.585100e-01   2.149173e-22 
2.612300e-01   2.040395e-22 
2.639500e-01   1.937511e-22 
2.666700e-01   1.840167e-22 
2.693900e-01   1.748039e-22 
2.721100e-01   1.660822e-22 
2.857200e-01   1.288793e-22 
2.993200e-01   1.003999e-22 
3.129300e-01   7.845013e-23 
3.265300e-01   6.148160e-23 
3.401400e-01   4.829369e-23 
3.537400e-01   3.802449e-23 
3.673500e-01   2.999226e-23 
3.809500e-01   2.370237e-23 
3.945600e-01   1.875775e-23 
4.081700e-01   1.486548e-23 
4.217700e-01   1.179759e-23 
4.353800e-01   9.371581e-24 
4.489800e-01   7.452840e-24 
4.625900e-01   5.930773e-24 
4.761900e-01   4.723558e-24 
4.898000e-01   3.763468e-24 
5.034000e-01   3.000184e-24 
5.170100e-01   2.391903e-24 
5.306100e-01   1.907444e-24 
5.578300e-01   1.212160e-24 
5.714300e-01   9.659526e-25 
5.850400e-01   7.691623e-25 
5.986400e-01   6.120695e-25 
6.122500e-01   4.864851e-25 
6.258500e-01   3.862476e-25 
6.394600e-01   3.061496e-25 
6.530600e-01   2.422724e-25 
6.666700e-01   1.912884e-25 
6.802800e-01   1.506661e-25 
6.938800e-01   1.183593e-25 
7.074900e-01   9.266407e-26 
7.210900e-01   7.229041e-26 
7.347000e-01   5.614586e-26 
7.483000e-01   4.340514e-26 
7.619100e-01   3.336070e-26 
7.755100e-01   2.548102e-26 
7.891200e-01   1.931595e-26 
8.027200e-01   1.451925e-26 
8.163300e-01   1.080305e-26 
8.299400e-01   7.945070e-27 
8.435400e-01   5.763429e-27 
8.571500e-01   4.111223e-27 
8.707500e-01   2.875814e-27 
8.843600e-01   1.962267e-27 
8.979600e-01   1.298284e-27 
9.115700e-01   8.256420e-28 
9.251701e-01   4.984484e-28 
9.387800e-01   2.798378e-28 
9.523900e-01   1.411129e-28 
9.659900e-01   6.012599e-29 
9.796000e-01   1.851406e-29 
9.932000e-01   2.449128e-30 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_400GeV.txt <==
9.523900e-02   4.484962e-21 
9.796000e-02   3.911511e-21 
1.006800e-01   3.418012e-21 
1.034000e-01   2.992326e-21 
1.061200e-01   2.624429e-21 
1.088400e-01   2.305885e-21 
1.115700e-01   2.028616e-21 
1.142900e-01   1.788612e-21 
1.170100e-01   1.579681e-21 
1.197300e-01   1.397484e-21 
1.224500e-01   1.238338e-21 
1.251700e-01   1.099098e-21 
1.278900e-01   9.770796e-22 
1.306100e-01   8.699872e-22 
1.333300e-01   7.758503e-22 
1.360600e-01   6.926931e-22 
1.469400e-01   2.364109e-21 
1.496600e-01   2.214184e-21 
1.523800e-01   2.066052e-21 
1.551000e-01   1.925101e-21 
1.578200e-01   1.793034e-21 
1.605500e-01   1.669697e-21 
1.632700e-01   1.555699e-21 
1.659900e-01   1.450055e-21 
1.687100e-01   1.352185e-21 
1.714300e-01   1.261501e-21 
1.741500e-01   1.177441e-21 
1.768700e-01   1.099481e-21 
1.795900e-01   1.027138e-21 
1.823100e-01   9.599674e-22 
1.850400e-01   8.973412e-22 
1.877600e-01   8.393462e-22 
1.904800e-01   7.854048e-22 
1.933200e-01   7.330742e-22 
1.959200e-01   6.884683e-22 
1.986400e-01   6.449293e-22 
2.040800e-01   8.434966e-22 
2.068000e-01   8.000177e-22 
2.095300e-01   7.585545e-22 
2.122500e-01   7.195532e-22 
2.149700e-01   6.828022e-22 
2.176900e-01   6.481859e-22 
2.204100e-01   6.155713e-22 
2.231300e-01   5.848277e-22 
2.258500e-01   5.558309e-22 
2.285700e-01   5.284639e-22 
2.312900e-01   5.026197e-22 
2.340200e-01   4.781110e-22 
2.367400e-01   4.550263e-22 
2.394600e-01   4.331891e-22 
2.421800e-01   4.125208e-22 
2.449000e-01   3.929498e-22 
2.476200e-01   3.744085e-22 
2.503400e-01   3.568353e-22 
2.530600e-01   3.401723e-22 
2.557800e-01   3.243664e-22 
2.585100e-01   3.093136e-22 
2.612300e-01   2.950776e-22 
2.639500e-01   2.815582e-22 
2.666700e-01   2.687156e-22 
2.693900e-01   2.565115e-22 
2.721100e-01   2.449107e-22 
2.857200e-01   1.948295e-22 
2.993200e-01   1.556741e-22 
3.129300e-01   1.248351e-22 
3.265300e-01   1.004596e-22 
3.401400e-01   8.107880e-23 
3.537400e-01   6.563186e-23 
3.673500e-01   5.325825e-23 
3.809500e-01   4.332909e-23 
3.945600e-01   3.532604e-23 
4.081700e-01   2.886305e-23 
4.217700e-01   2.363370e-23 
4.353800e-01   1.938597e-23 
4.489800e-01   1.593284e-23 
4.625900e-01   1.311542e-23 
4.761900e-01   1.081530e-23 
4.898000e-01   8.931067e-24 
5.034000e-01   7.386898e-24 
5.170100e-01   6.117270e-24 
5.306100e-01   5.073155e-24 
5.578300e-01   3.500749e-24 
5.714300e-01   2.913246e-24 
5.850400e-01   2.426429e-24 
5.986400e-01   2.023109e-24 
6.122500e-01   1.688037e-24 
6.258500e-01   1.409746e-24 
6.394600e-01   1.178010e-24 
6.530600e-01   9.851173e-25 
6.666700e-01   8.241578e-25 
6.802800e-01   6.898315e-25 
6.938800e-01   5.777042e-25 
7.074900e-01   4.838973e-25 
7.210900e-01   4.054751e-25 
7.347000e-01   3.397716e-25 
7.483000e-01   2.847751e-25 
7.619100e-01   2.386464e-25 
7.755100e-01   1.999949e-25 
7.891200e-01   1.675488e-25 
8.027200e-01   1.403426e-25 
8.163300e-01   1.174929e-25 
8.299400e-01   9.831317e-26 
8.435400e-01   8.222492e-26 
8.571500e-01   6.870807e-26 
8.707500e-01   5.737210e-26 
8.843600e-01   4.785105e-26 
8.979600e-01   3.986991e-26 
9.115700e-01   3.317132e-26 
9.251701e-01   2.756101e-26 
9.387800e-01   2.285828e-26 
9.523900e-01   1.892221e-26 
9.659900e-01   1.563334e-26 
9.796000e-01   1.288369e-26 
9.932000e-01   1.059184e-26 
1.006800e+00   8.682219e-27 
1.020400e+00   7.093851e-27 
1.034000e+00   5.774661e-27 
1.047600e+00   4.682250e-27 
1.061200e+00   3.778951e-27 
1.074800e+00   3.034530e-27 
1.088400e+00   2.422756e-27 
1.102000e+00   1.921939e-27 
1.115700e+00   1.510659e-27 
1.129300e+00   1.179492e-27 
1.142900e+00   9.120512e-28 
1.156500e+00   6.975613e-28 
1.170100e+00   5.265259e-28 
1.183700e+00   3.914271e-28 
1.197300e+00   2.857071e-28 
1.210900e+00   2.039623e-28 
1.224500e+00   1.418018e-28 
1.227200e+00   1.313793e-28 
1.229900e+00   1.215976e-28 
1.232700e+00   1.120296e-28 
1.235400e+00   1.033541e-28 
1.238100e+00   9.516797e-29 
1.240800e+00   8.751341e-29 
1.243500e+00   8.036114e-29 
1.246300e+00   7.336585e-29 
1.249000e+00   6.708321e-29 
1.257200e+00   5.538151e-29 
1.259900e+00   5.015069e-29 
1.262600e+00   4.528324e-29 
1.265300e+00   4.075995e-29 
1.268000e+00   3.657858e-29 
1.270800e+00   3.253118e-29 
1.273500e+00   2.893763e-29 
1.276200e+00   2.567451e-29 
1.278900e+00   2.263279e-29 
1.281600e+00   1.988348e-29 
1.289800e+00   1.360445e-29 
1.292500e+00   1.164189e-29 
1.295200e+00   9.893115e-30 
1.298000e+00   8.277475e-30 
1.300700e+00   6.897728e-30 
1.303400e+00   5.681520e-30 
1.306100e+00   4.619492e-30 
1.308900e+00   3.668331e-30 
1.311600e+00   2.873492e-30 
1.314300e+00   2.203592e-30 
1.317000e+00   1.646073e-30 
1.319700e+00   1.184476e-30 
1.322500e+00   8.123407e-31 
1.352200e+00   0.000000e+00 
1.327900e+00   3.142151e-31 
1.330600e+00   1.617325e-31 
1.333300e+00   6.859830e-32 
1.336100e+00   1.874713e-32 
1.338800e+00   3.955347e-33 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_500GeV.txt <==
9.523900e-02   4.768383e-21 
9.796000e-02   4.167184e-21 
1.006800e-01   3.648907e-21 
1.034000e-01   3.201067e-21 
1.061200e-01   2.813346e-21 
1.088400e-01   2.477044e-21 
1.115700e-01   2.183801e-21 
1.142900e-01   1.929520e-21 
1.170100e-01   1.707761e-21 
1.197300e-01   1.514035e-21 
1.224500e-01   1.344512e-21 
1.251700e-01   1.195925e-21 
1.278900e-01   1.065482e-21 
1.306100e-01   9.507851e-22 
1.333300e-01   8.497816e-22 
1.360600e-01   7.603942e-22 
1.469400e-01   2.611349e-21 
1.496600e-01   2.450979e-21 
1.523800e-01   2.291934e-21 
1.551000e-01   2.140198e-21 
1.578200e-01   1.997717e-21 
1.605500e-01   1.864386e-21 
1.632700e-01   1.740914e-21 
1.659900e-01   1.626278e-21 
1.687100e-01   1.519877e-21 
1.714300e-01   1.421106e-21 
1.741500e-01   1.329380e-21 
1.768700e-01   1.244151e-21 
1.795900e-01   1.164913e-21 
1.823100e-01   1.091201e-21 
1.850400e-01   1.022345e-21 
1.877600e-01   9.584583e-22 
1.904800e-01   8.989221e-22 
1.933200e-01   8.410488e-22 
1.959200e-01   7.916223e-22 
1.986400e-01   7.432855e-22 
2.040800e-01   9.812863e-22 
2.068000e-01   9.329863e-22 
2.095300e-01   8.868050e-22 
2.122500e-01   8.432697e-22 
2.149700e-01   8.021649e-22 
2.176900e-01   7.633714e-22 
2.204100e-01   7.267507e-22 
2.231300e-01   6.921647e-22 
2.258500e-01   6.594798e-22 
2.285700e-01   6.285728e-22 
2.312900e-01   5.993278e-22 
2.340200e-01   5.715407e-22 
2.367400e-01   5.453155e-22 
2.394600e-01   5.204568e-22 
2.421800e-01   4.968819e-22 
2.449000e-01   4.745127e-22 
2.476200e-01   4.532778e-22 
2.503400e-01   4.331098e-22 
2.530600e-01   4.139475e-22 
2.557800e-01   3.957322e-22 
2.585100e-01   3.783487e-22 
2.612300e-01   3.618737e-22 
2.639500e-01   3.461954e-22 
2.666700e-01   3.312692e-22 
2.693900e-01   3.170552e-22 
2.721100e-01   3.035146e-22 
2.857200e-01   2.446882e-22 
2.993200e-01   1.981799e-22 
3.129300e-01   1.611305e-22 
3.265300e-01   1.315028e-22 
3.401400e-01   1.076639e-22 
3.537400e-01   8.843085e-23 
3.673500e-01   7.283211e-23 
3.809500e-01   6.015560e-23 
3.945600e-01   4.980546e-23 
4.081700e-01   4.133618e-23 
4.217700e-01   3.439112e-23 
4.353800e-01   2.867223e-23 
4.489800e-01   2.395798e-23 
4.625900e-01   2.005679e-23 
4.761900e-01   1.682563e-23 
4.898000e-01   1.413950e-23 
5.034000e-01   1.190502e-23 
5.170100e-01   1.003964e-23 
5.306100e-01   8.481590e-24 
5.578300e-01   6.080351e-24 
5.714300e-01   5.160283e-24 
5.850400e-01   4.385048e-24 
5.986400e-01   3.731744e-24 
6.122500e-01   3.179492e-24 
6.258500e-01   2.712624e-24 
6.394600e-01   2.316773e-24 
6.530600e-01   1.981147e-24 
6.666700e-01   1.695769e-24 
6.802800e-01   1.452989e-24 
6.938800e-01   1.246319e-24 
7.074900e-01   1.069919e-24 
7.210900e-01   9.193941e-25 
7.347000e-01   7.906128e-25 
7.483000e-01   6.804779e-25 
7.619100e-01   5.860503e-25 
7.755100e-01   5.051306e-25 
7.891200e-01   4.356163e-25 
8.027200e-01   3.759331e-25 
8.163300e-01   3.245717e-25 
8.299400e-01   2.803700e-25 
8.435400e-01   2.423242e-25 
8.571500e-01   2.095070e-25 
8.707500e-01   1.812200e-25 
8.843600e-01   1.567863e-25 
8.979600e-01   1.356988e-25 
9.115700e-01   1.174623e-25 
9.251701e-01   1.017052e-25 
9.387800e-01   8.806476e-26 
9.523900e-01   7.625982e-26 
9.659900e-01   6.604665e-26 
9.796000e-01   5.719404e-26 
9.932000e-01   4.952907e-26 
1.006800e+00   4.288594e-26 
1.020400e+00   3.712745e-26 
1.034000e+00   3.213374e-26 
1.047600e+00   2.780350e-26 
1.061200e+00   2.404790e-26 
1.074800e+00   2.079042e-26 
1.088400e+00   1.796512e-26 
1.102000e+00   1.551464e-26 
1.115700e+00   1.337535e-26 
1.129300e+00   1.153479e-26 
1.142900e+00   9.939389e-27 
1.156500e+00   8.556759e-27 
1.170100e+00   7.358899e-27 
1.183700e+00   6.321853e-27 
1.197300e+00   5.423986e-27 
1.210900e+00   4.647527e-27 
1.224500e+00   3.976126e-27 
1.227200e+00   3.854238e-27 
1.229900e+00   3.735714e-27 
1.232700e+00   3.616431e-27 
1.235400e+00   3.504779e-27 
1.238100e+00   3.396347e-27 
1.240800e+00   3.291062e-27 
1.243500e+00   3.188843e-27 
1.246300e+00   3.085871e-27 
1.249000e+00   2.989494e-27 
1.257200e+00   3.011677e-27 
1.259900e+00   2.917833e-27 
1.262600e+00   2.825692e-27 
1.265300e+00   2.735682e-27 
1.268000e+00   2.647953e-27 
1.270800e+00   2.559567e-27 
1.273500e+00   2.476910e-27 
1.276200e+00   2.396647e-27 
1.278900e+00   2.318681e-27 
1.281600e+00   2.243089e-27 
1.289800e+00   2.136338e-27 
1.292500e+00   2.066155e-27 
1.295200e+00   1.997855e-27 
1.298000e+00   1.928934e-27 
1.300700e+00   1.864515e-27 
1.303400e+00   1.801997e-27 
1.306100e+00   1.741388e-27 
1.308900e+00   1.680443e-27 
1.311600e+00   1.623496e-27 
1.314300e+00   1.568246e-27 
1.317000e+00   1.514734e-27 
1.319700e+00   1.462902e-27 
1.322500e+00   1.410806e-27 
1.352200e+00   9.521966e-28 
1.327900e+00   1.314976e-27 
1.330600e+00   1.269344e-27 
1.333300e+00   1.225104e-27 
1.336100e+00   1.180719e-27 
1.338800e+00   1.139279e-27 
1.341500e+00   1.099161e-27 
1.344200e+00   1.060330e-27 
1.346900e+00   1.022677e-27 
1.349700e+00   9.848779e-28 
1.352400e+00   9.496373e-28 
1.355100e+00   9.154902e-28 
1.357800e+00   8.824340e-28 
1.360600e+00   8.492844e-28 
1.363300e+00   8.183622e-28 
1.366000e+00   7.884758e-28 
1.368700e+00   7.595290e-28 
1.371400e+00   7.315238e-28 
1.374200e+00   7.034615e-28 
1.376900e+00   6.772617e-28 
1.379600e+00   6.519545e-28 
1.382300e+00   6.274439e-28 
1.385000e+00   6.037521e-28 
1.387800e+00   5.800139e-28 
1.390500e+00   5.578605e-28 
1.393200e+00   5.364802e-28 
1.395900e+00   5.157768e-28 
1.398700e+00   4.950722e-28 
1.401400e+00   4.757971e-28 
1.404100e+00   4.571758e-28 
1.406800e+00   4.392108e-28 
1.409500e+00   4.218022e-28 
1.412300e+00   4.043949e-28 
1.415000e+00   3.881973e-28 
1.417700e+00   3.725474e-28 
1.420400e+00   3.574419e-28 
1.423100e+00   3.428307e-28 
1.425900e+00   3.282536e-28 
1.428600e+00   3.146828e-28 
1.431300e+00   3.016141e-28 
1.434000e+00   2.889890e-28 
1.436700e+00   2.768369e-28 
1.439500e+00   2.646677e-28 
1.442200e+00   2.533837e-28 
1.444900e+00   2.424719e-28 
1.447600e+00   2.319675e-28 
1.450400e+00   2.214693e-28 
1.453100e+00   2.117257e-28 
1.455800e+00   1.256916e-27 
1.458500e+00   1.211178e-27 
1.461200e+00   1.163007e-27 
1.464000e+00   1.112452e-27 
1.466700e+00   1.064109e-27 
1.469400e+00   1.016864e-27 
1.472100e+00   9.708684e-28 
1.474800e+00   9.263858e-28 
1.477600e+00   8.818256e-28 
1.480300e+00   8.405554e-28 
1.483000e+00   8.006287e-28 
1.485700e+00   7.622462e-28 
1.488400e+00   7.253840e-28 
1.491200e+00   6.887239e-28 
1.493900e+00   6.547066e-28 
1.496600e+00   6.220390e-28 
1.523800e+00   3.588888e-28 
1.551000e+00   1.909599e-28 
1.578200e+00   9.001881e-29 
1.605500e+00   3.443083e-29 
1.632700e+00   8.756363e-30 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_600GeV.txt <==
9.523900e-02   4.963286e-21 
9.796000e-02   4.343245e-21 
1.006800e-01   3.808120e-21 
1.034000e-01   3.345195e-21 
1.061200e-01   2.943961e-21 
1.088400e-01   2.595537e-21 
1.115700e-01   2.291380e-21 
1.142900e-01   2.027327e-21 
1.170100e-01   1.796783e-21 
1.197300e-01   1.595147e-21 
1.224500e-01   1.418499e-21 
1.251700e-01   1.263489e-21 
1.278900e-01   1.127246e-21 
1.306100e-01   1.007311e-21 
1.333300e-01   9.015702e-22 
1.360600e-01   8.078815e-22 
1.469400e-01   2.783977e-21 
1.496600e-01   2.616575e-21 
1.523800e-01   2.450144e-21 
1.551000e-01   2.291087e-21 
1.578200e-01   2.141522e-21 
1.605500e-01   2.001379e-21 
1.632700e-01   1.871443e-21 
1.659900e-01   1.750659e-21 
1.687100e-01   1.638422e-21 
1.714300e-01   1.534110e-21 
1.741500e-01   1.437124e-21 
1.768700e-01   1.346902e-21 
1.795900e-01   1.262922e-21 
1.823100e-01   1.184705e-21 
1.850400e-01   1.111553e-21 
1.877600e-01   1.043598e-21 
1.904800e-01   9.801939e-22 
1.933200e-01   9.184834e-22 
1.959200e-01   8.657151e-22 
1.986400e-01   8.140468e-22 
2.040800e-01   1.080129e-21 
2.068000e-01   1.028528e-21 
2.095300e-01   9.791099e-22 
2.122500e-01   9.324610e-22 
2.149700e-01   8.883608e-22 
2.176900e-01   8.466909e-22 
2.204100e-01   8.073095e-22 
2.231300e-01   7.700718e-22 
2.258500e-01   7.348401e-22 
2.285700e-01   7.014836e-22 
2.312900e-01   6.698849e-22 
2.340200e-01   6.398246e-22 
2.367400e-01   6.114202e-22 
2.394600e-01   5.844631e-22 
2.421800e-01   5.588669e-22 
2.449000e-01   5.345496e-22 
2.476200e-01   5.114360e-22 
2.503400e-01   4.894565e-22 
2.530600e-01   4.685464e-22 
2.557800e-01   4.486442e-22 
2.585100e-01   4.296267e-22 
2.612300e-01   4.115797e-22 
2.639500e-01   3.943834e-22 
2.666700e-01   3.779911e-22 
2.693900e-01   3.623599e-22 
2.721100e-01   3.474496e-22 
2.857200e-01   2.824210e-22 
2.993200e-01   2.306598e-22 
3.129300e-01   1.891380e-22 
3.265300e-01   1.556975e-22 
3.401400e-01   1.285950e-22 
3.537400e-01   1.065675e-22 
3.673500e-01   8.856728e-23 
3.809500e-01   7.382695e-23 
3.945600e-01   6.169764e-23 
4.081700e-01   5.169382e-23 
4.217700e-01   4.342410e-23 
4.353800e-01   3.655852e-23 
4.489800e-01   3.085195e-23 
4.625900e-01   2.608954e-23 
4.761900e-01   2.211116e-23 
4.898000e-01   1.877505e-23 
5.034000e-01   1.597525e-23 
5.170100e-01   1.361688e-23 
5.306100e-01   1.162910e-23 
5.578300e-01   8.523870e-24 
5.714300e-01   7.316564e-24 
5.850400e-01   6.289449e-24 
5.986400e-01   5.415367e-24 
6.122500e-01   4.669091e-24 
6.258500e-01   4.031818e-24 
6.394600e-01   3.485912e-24 
6.530600e-01   3.018220e-24 
6.666700e-01   2.616336e-24 
6.802800e-01   2.270752e-24 
6.938800e-01   1.973353e-24 
7.074900e-01   1.716688e-24 
7.210900e-01   1.495201e-24 
7.347000e-01   1.303534e-24 
7.483000e-01   1.137709e-24 
7.619100e-01   9.938559e-25 
7.755100e-01   8.690924e-25 
7.891200e-01   7.606064e-25 
8.027200e-01   6.663033e-25 
8.163300e-01   5.841236e-25 
8.299400e-01   5.124894e-25 
8.435400e-01   4.500267e-25 
8.571500e-01   3.954283e-25 
8.707500e-01   3.477297e-25 
8.843600e-01   3.059595e-25 
8.979600e-01   2.694034e-25 
9.115700e-01   2.373350e-25 
9.251701e-01   2.092235e-25 
9.387800e-01   1.845248e-25 
9.523900e-01   1.628248e-25 
9.659900e-01   1.437596e-25 
9.796000e-01   1.269722e-25 
9.932000e-01   1.122027e-25 
1.006800e+00   9.919011e-26 
1.020400e+00   8.771908e-26 
1.034000e+00   7.759980e-26 
1.047600e+00   6.866956e-26 
1.061200e+00   6.078354e-26 
1.074800e+00   5.381665e-26 
1.088400e+00   4.765854e-26 
1.102000e+00   4.221311e-26 
1.115700e+00   3.736234e-26 
1.129300e+00   3.310282e-26 
1.142900e+00   2.933172e-26 
1.156500e+00   2.599194e-26 
1.170100e+00   2.303318e-26 
1.183700e+00   2.041133e-26 
1.197300e+00   1.808720e-26 
1.210900e+00   1.602668e-26 
1.224500e+00   1.419958e-26 
1.227200e+00   1.386228e-26 
1.229900e+00   1.353279e-26 
1.232700e+00   1.319943e-26 
1.235400e+00   1.288556e-26 
1.238100e+00   1.257909e-26 
1.240800e+00   1.227974e-26 
1.243500e+00   1.198757e-26 
1.246300e+00   1.169175e-26 
1.249000e+00   1.141330e-26 
1.257200e+00   1.180491e-26 
1.259900e+00   1.152840e-26 
1.262600e+00   1.125408e-26 
1.265300e+00   1.098377e-26 
1.268000e+00   1.071875e-26 
1.270800e+00   1.044960e-26 
1.273500e+00   1.019609e-26 
1.276200e+00   9.948462e-27 
1.278900e+00   9.706690e-27 
1.281600e+00   9.470576e-27 
1.289800e+00   9.274245e-27 
1.292500e+00   9.050214e-27 
1.295200e+00   8.829861e-27 
1.298000e+00   8.606086e-27 
1.300700e+00   8.395092e-27 
1.303400e+00   8.188956e-27 
1.306100e+00   7.987543e-27 
1.308900e+00   7.783770e-27 
1.311600e+00   7.592029e-27 
1.314300e+00   7.404860e-27 
1.317000e+00   7.222196e-27 
1.319700e+00   7.043872e-27 
1.322500e+00   6.863629e-27 
1.352200e+00   5.207400e-27 
1.327900e+00   6.528536e-27 
1.330600e+00   6.366990e-27 
1.333300e+00   6.209388e-27 
1.336100e+00   6.049934e-27 
1.338800e+00   5.899992e-27 
1.341500e+00   5.753639e-27 
1.344200e+00   5.610738e-27 
1.346900e+00   5.471337e-27 
1.349700e+00   5.330266e-27 
1.352400e+00   5.197717e-27 
1.355100e+00   5.068259e-27 
1.357800e+00   4.941950e-27 
1.360600e+00   4.814267e-27 
1.363300e+00   4.694032e-27 
1.366000e+00   4.576856e-27 
1.368700e+00   4.462407e-27 
1.371400e+00   4.350750e-27 
1.374200e+00   4.237852e-27 
1.376900e+00   4.131573e-27 
1.379600e+00   4.027942e-27 
1.382300e+00   3.926764e-27 
1.385000e+00   3.828035e-27 
1.387800e+00   3.728189e-27 
1.390500e+00   3.634307e-27 
1.393200e+00   3.542631e-27 
1.395900e+00   3.453226e-27 
1.398700e+00   3.362858e-27 
1.401400e+00   3.277791e-27 
1.404100e+00   3.194799e-27 
1.406800e+00   3.113825e-27 
1.409500e+00   3.034878e-27 
1.412300e+00   2.954965e-27 
1.415000e+00   2.879801e-27 
1.417700e+00   2.806528e-27 
1.420400e+00   2.734961e-27 
1.423100e+00   2.665160e-27 
1.425900e+00   2.594574e-27 
1.428600e+00   2.528205e-27 
1.431300e+00   2.463446e-27 
1.434000e+00   2.400266e-27 
1.436700e+00   2.338602e-27 
1.439500e+00   2.276270e-27 
1.442200e+00   2.217673e-27 
1.444900e+00   2.160519e-27 
1.447600e+00   2.104770e-27 
1.450400e+00   2.048401e-27 
1.453100e+00   1.995376e-27 
1.455800e+00   1.199268e-26 
1.458500e+00   1.178231e-26 
1.461200e+00   1.153798e-26 
1.464000e+00   1.126642e-26 
1.466700e+00   1.099818e-26 
1.469400e+00   1.072887e-26 
1.472100e+00   1.046219e-26 
1.474800e+00   1.019926e-26 
1.477600e+00   9.931767e-27 
1.480300e+00   9.679139e-27 
1.483000e+00   9.432277e-27 
1.485700e+00   9.190797e-27 
1.488400e+00   8.954960e-27 
1.491200e+00   8.716118e-27 
1.493900e+00   8.491343e-27 
1.496600e+00   8.271905e-27 
1.523800e+00   6.332687e-27 
1.551000e+00   4.815939e-27 
1.578200e+00   3.635029e-27 
1.605500e+00   2.716712e-27 
1.632700e+00   2.012575e-27 
1.823100e+00   1.498826e-28 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_700GeV.txt <==
9.523900e-02   5.105416e-21 
9.796000e-02   4.471740e-21 
1.006800e-01   3.924413e-21 
1.034000e-01   3.450561e-21 
1.061200e-01   3.039528e-21 
1.088400e-01   2.682314e-21 
1.115700e-01   2.370227e-21 
1.142900e-01   2.099076e-21 
1.170100e-01   1.862143e-21 
1.197300e-01   1.654753e-21 
1.224500e-01   1.472917e-21 
1.251700e-01   1.313222e-21 
1.278900e-01   1.172749e-21 
1.306100e-01   1.048990e-21 
1.333300e-01   9.397883e-22 
1.360600e-01   8.429538e-22 
1.469400e-01   2.910974e-21 
1.496600e-01   2.738525e-21 
1.523800e-01   2.566773e-21 
1.551000e-01   2.402431e-21 
1.578200e-01   2.247743e-21 
1.605500e-01   2.102673e-21 
1.632700e-01   1.968051e-21 
1.659900e-01   1.842811e-21 
1.687100e-01   1.726338e-21 
1.714300e-01   1.618002e-21 
1.741500e-01   1.517192e-21 
1.768700e-01   1.423338e-21 
1.795900e-01   1.335905e-21 
1.823100e-01   1.254405e-21 
1.850400e-01   1.178120e-21 
1.877600e-01   1.107195e-21 
1.904800e-01   1.040965e-21 
1.933200e-01   9.764485e-22 
1.959200e-01   9.212338e-22 
1.986400e-01   8.671254e-22 
2.040800e-01   1.153981e-21 
2.068000e-01   1.099986e-21 
2.095300e-01   1.048218e-21 
2.122500e-01   9.993071e-22 
2.149700e-01   9.530305e-22 
2.176900e-01   9.092691e-22 
2.204100e-01   8.678776e-22 
2.231300e-01   8.287091e-22 
2.258500e-01   7.916209e-22 
2.285700e-01   7.564803e-22 
2.312900e-01   7.231640e-22 
2.340200e-01   6.914435e-22 
2.367400e-01   6.614465e-22 
2.394600e-01   6.329551e-22 
2.421800e-01   6.058794e-22 
2.449000e-01   5.801350e-22 
2.476200e-01   5.556451e-22 
2.503400e-01   5.323370e-22 
2.530600e-01   5.101439e-22 
2.557800e-01   4.890028e-22 
2.585100e-01   4.687840e-22 
2.612300e-01   4.495807e-22 
2.639500e-01   4.312666e-22 
2.666700e-01   4.137934e-22 
2.693900e-01   3.971172e-22 
2.721100e-01   3.811959e-22 
2.857200e-01   3.115770e-22 
2.993200e-01   2.559097e-22 
3.129300e-01   2.110465e-22 
3.265300e-01   1.747430e-22 
3.401400e-01   1.451775e-22 
3.537400e-01   1.210293e-22 
3.673500e-01   1.011974e-22 
3.809500e-01   8.487414e-23 
3.945600e-01   7.137278e-23 
4.081700e-01   6.017878e-23 
4.217700e-01   5.087579e-23 
4.353800e-01   4.311059e-23 
4.489800e-01   3.662085e-23 
4.625900e-01   3.117475e-23 
4.761900e-01   2.659957e-23 
4.898000e-01   2.274106e-23 
5.034000e-01   1.948410e-23 
5.170100e-01   1.672455e-23 
5.306100e-01   1.438480e-23 
5.578300e-01   1.069745e-23 
5.714300e-01   9.250199e-24 
5.850400e-01   8.011256e-24 
5.986400e-01   6.950212e-24 
6.122500e-01   6.038516e-24 
6.258500e-01   5.254907e-24 
6.394600e-01   4.579231e-24 
6.530600e-01   3.996504e-24 
6.666700e-01   3.492389e-24 
6.802800e-01   3.055925e-24 
6.938800e-01   2.677722e-24 
7.074900e-01   2.349028e-24 
7.210900e-01   2.063366e-24 
7.347000e-01   1.814395e-24 
7.483000e-01   1.597420e-24 
7.619100e-01   1.407801e-24 
7.755100e-01   1.242121e-24 
7.891200e-01   1.096962e-24 
8.027200e-01   9.698161e-25 
8.163300e-01   8.581515e-25 
8.299400e-01   7.600492e-25 
8.435400e-01   6.738252e-25 
8.571500e-01   5.978483e-25 
8.707500e-01   5.309280e-25 
8.843600e-01   4.718393e-25 
8.979600e-01   4.196898e-25 
9.115700e-01   3.735529e-25 
9.251701e-01   3.327586e-25 
9.387800e-01   2.966015e-25 
9.523900e-01   2.645532e-25 
9.659900e-01   2.361403e-25 
9.796000e-01   2.108940e-25 
9.932000e-01   1.884758e-25 
1.006800e+00   1.685386e-25 
1.020400e+00   1.507940e-25 
1.034000e+00   1.349899e-25 
1.047600e+00   1.209042e-25 
1.061200e+00   1.083411e-25 
1.074800e+00   9.712900e-26 
1.088400e+00   8.711639e-26 
1.102000e+00   7.816919e-26 
1.115700e+00   7.011409e-26 
1.129300e+00   6.296318e-26 
1.142900e+00   5.656241e-26 
1.156500e+00   5.082996e-26 
1.170100e+00   4.569311e-26 
1.183700e+00   4.108829e-26 
1.197300e+00   3.695799e-26 
1.210900e+00   3.325182e-26 
1.224500e+00   2.992480e-26 
1.227200e+00   2.930567e-26 
1.229900e+00   2.869981e-26 
1.232700e+00   2.808499e-26 
1.235400e+00   2.750476e-26 
1.238100e+00   2.693663e-26 
1.240800e+00   2.638065e-26 
1.243500e+00   2.583619e-26 
1.246300e+00   2.528367e-26 
1.249000e+00   2.476249e-26 
1.257200e+00   2.589104e-26 
1.259900e+00   2.536905e-26 
1.262600e+00   2.484859e-26 
1.265300e+00   2.433383e-26 
1.268000e+00   2.382715e-26 
1.270800e+00   2.331134e-26 
1.273500e+00   2.282384e-26 
1.276200e+00   2.234634e-26 
1.278900e+00   2.187860e-26 
1.281600e+00   2.142066e-26 
1.289800e+00   2.121010e-26 
1.292500e+00   2.077125e-26 
1.295200e+00   2.033812e-26 
1.298000e+00   1.989649e-26 
1.300700e+00   1.947880e-26 
1.303400e+00   1.906943e-26 
1.306100e+00   1.866838e-26 
1.308900e+00   1.826135e-26 
1.311600e+00   1.787727e-26 
1.314300e+00   1.750126e-26 
1.317000e+00   1.713330e-26 
1.319700e+00   1.677305e-26 
1.322500e+00   1.640755e-26 
1.352200e+00   1.299248e-26 
1.327900e+00   1.572527e-26 
1.330600e+00   1.539495e-26 
1.333300e+00   1.507169e-26 
1.336100e+00   1.474364e-26 
1.338800e+00   1.443413e-26 
1.341500e+00   1.413121e-26 
1.344200e+00   1.383476e-26 
1.346900e+00   1.354449e-26 
1.349700e+00   1.324997e-26 
1.352400e+00   1.297210e-26 
1.355100e+00   1.270007e-26 
1.357800e+00   1.243377e-26 
1.360600e+00   1.216359e-26 
1.363300e+00   1.190863e-26 
1.366000e+00   1.165903e-26 
1.368700e+00   1.141474e-26 
1.371400e+00   1.117557e-26 
1.374200e+00   1.093281e-26 
1.376900e+00   1.070380e-26 
1.379600e+00   1.047965e-26 
1.382300e+00   1.026008e-26 
1.385000e+00   1.004519e-26 
1.387800e+00   9.827116e-27 
1.390500e+00   9.621340e-27 
1.393200e+00   9.419877e-27 
1.395900e+00   9.222626e-27 
1.398700e+00   9.022413e-27 
1.401400e+00   8.833556e-27 
1.404100e+00   8.648547e-27 
1.406800e+00   8.467498e-27 
1.409500e+00   8.290186e-27 
1.412300e+00   8.110280e-27 
1.415000e+00   7.940505e-27 
1.417700e+00   7.774251e-27 
1.420400e+00   7.611484e-27 
1.423100e+00   7.452105e-27 
1.425900e+00   7.290374e-27 
1.428600e+00   7.137724e-27 
1.431300e+00   6.988234e-27 
1.434000e+00   6.841897e-27 
1.436700e+00   6.698591e-27 
1.439500e+00   6.553087e-27 
1.442200e+00   6.415838e-27 
1.444900e+00   6.281387e-27 
1.447600e+00   6.149769e-27 
1.450400e+00   6.016173e-27 
1.453100e+00   5.890066e-27 
1.455800e+00   3.549261e-26 
1.458500e+00   3.504867e-26 
1.461200e+00   3.449817e-26 
1.464000e+00   3.386778e-26 
1.466700e+00   3.323400e-26 
1.469400e+00   3.259134e-26 
1.472100e+00   3.194937e-26 
1.474800e+00   3.131297e-26 
1.477600e+00   3.066182e-26 
1.480300e+00   3.004413e-26 
1.483000e+00   2.943689e-26 
1.485700e+00   2.884093e-26 
1.488400e+00   2.825617e-26 
1.491200e+00   2.766165e-26 
1.493900e+00   2.709964e-26 
1.496600e+00   2.654892e-26 
1.523800e+00   2.157003e-26 
1.551000e+00   1.749544e-26 
1.578200e+00   1.416476e-26 
1.605500e+00   1.143672e-26 
1.632700e+00   9.221649e-27 
1.823100e+00   1.879469e-27 
2.040800e+00   2.077595e-28 
2.176900e+00   2.872455e-29 
2.340200e+00   4.073321e-33 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_800GeV.txt <==
9.523900e-02   5.213660e-21 
9.796000e-02   4.569650e-21 
1.006800e-01   4.013076e-21 
1.034000e-01   3.530936e-21 
1.061200e-01   3.112466e-21 
1.088400e-01   2.748578e-21 
1.115700e-01   2.430474e-21 
1.142900e-01   2.153929e-21 
1.170100e-01   1.912139e-21 
1.197300e-01   1.700373e-21 
1.224500e-01   1.514589e-21 
1.251700e-01   1.351330e-21 
1.278900e-01   1.207636e-21 
1.306100e-01   1.080962e-21 
1.333300e-01   9.691226e-22 
1.360600e-01   8.698884e-22 
1.469400e-01   3.008184e-21 
1.496600e-01   2.831940e-21 
1.523800e-01   2.656175e-21 
1.551000e-01   2.487843e-21 
1.578200e-01   2.329282e-21 
1.605500e-01   2.180484e-21 
1.632700e-01   2.042316e-21 
1.659900e-01   1.913701e-21 
1.687100e-01   1.794017e-21 
1.714300e-01   1.682629e-21 
1.741500e-01   1.578918e-21 
1.768700e-01   1.482303e-21 
1.795900e-01   1.392247e-21 
1.823100e-01   1.308252e-21 
1.850400e-01   1.229583e-21 
1.877600e-01   1.156398e-21 
1.904800e-01   1.088016e-21 
1.933200e-01   1.021361e-21 
1.959200e-01   9.642806e-22 
1.986400e-01   9.083111e-22 
2.040800e-01   1.211064e-21 
2.068000e-01   1.155257e-21 
2.095300e-01   1.101709e-21 
2.122500e-01   1.051084e-21 
2.149700e-01   1.003156e-21 
2.176900e-01   9.578084e-22 
2.204100e-01   9.148917e-22 
2.231300e-01   8.742579e-22 
2.258500e-01   8.357601e-22 
2.285700e-01   7.992642e-22 
2.312900e-01   7.646419e-22 
2.340200e-01   7.316603e-22 
2.367400e-01   7.004508e-22 
2.394600e-01   6.707912e-22 
2.421800e-01   6.425886e-22 
2.449000e-01   6.157578e-22 
2.476200e-01   5.902183e-22 
2.503400e-01   5.658965e-22 
2.530600e-01   5.427244e-22 
2.557800e-01   5.206381e-22 
2.585100e-01   4.995018e-22 
2.612300e-01   4.794146e-22 
2.639500e-01   4.602454e-22 
2.666700e-01   4.419455e-22 
2.693900e-01   4.244688e-22 
2.721100e-01   4.077731e-22 
2.857200e-01   3.346332e-22 
2.993200e-01   2.759597e-22 
3.129300e-01   2.285163e-22 
3.265300e-01   1.899949e-22 
3.401400e-01   1.585153e-22 
3.537400e-01   1.327130e-22 
3.673500e-01   1.114470e-22 
3.809500e-01   9.388009e-23 
3.945600e-01   7.929677e-23 
4.081700e-01   6.716046e-23 
4.217700e-01   5.703636e-23 
4.353800e-01   4.855352e-23 
4.489800e-01   4.143649e-23 
4.625900e-01   3.544061e-23 
4.761900e-01   3.038362e-23 
4.898000e-01   2.610161e-23 
5.034000e-01   2.247250e-23 
5.170100e-01   1.938505e-23 
5.306100e-01   1.675636e-23 
5.578300e-01   1.258811e-23 
5.714300e-01   1.094131e-23 
5.850400e-01   9.525420e-24 
5.986400e-01   8.307497e-24 
6.122500e-01   7.256335e-24 
6.258500e-01   6.348803e-24 
6.394600e-01   5.562710e-24 
6.530600e-01   4.881645e-24 
6.666700e-01   4.289709e-24 
6.802800e-01   3.774807e-24 
6.938800e-01   3.326515e-24 
7.074900e-01   2.935030e-24 
7.210900e-01   2.593150e-24 
7.347000e-01   2.293713e-24 
7.483000e-01   2.031459e-24 
7.619100e-01   1.801122e-24 
7.755100e-01   1.598842e-24 
7.891200e-01   1.420705e-24 
8.027200e-01   1.263863e-24 
8.163300e-01   1.125398e-24 
8.299400e-01   1.003102e-24 
8.435400e-01   8.950382e-25 
8.571500e-01   7.992985e-25 
8.707500e-01   7.145099e-25 
8.843600e-01   6.392285e-25 
8.979600e-01   5.724149e-25 
9.115700e-01   5.129701e-25 
9.251701e-01   4.601068e-25 
9.387800e-01   4.129810e-25 
9.523900e-01   3.709645e-25 
9.659900e-01   3.334928e-25 
9.796000e-01   2.999972e-25 
9.932000e-01   2.700732e-25 
1.006800e+00   2.432974e-25 
1.020400e+00   2.193180e-25 
1.034000e+00   1.978263e-25 
1.047600e+00   1.785492e-25 
1.061200e+00   1.612458e-25 
1.074800e+00   1.457022e-25 
1.088400e+00   1.317300e-25 
1.102000e+00   1.191612e-25 
1.115700e+00   1.077683e-25 
1.129300e+00   9.758511e-26 
1.142900e+00   8.840680e-26 
1.156500e+00   8.012907e-26 
1.170100e+00   7.265894e-26 
1.183700e+00   6.591381e-26 
1.197300e+00   5.981970e-26 
1.210900e+00   5.431084e-26 
1.224500e+00   4.932841e-26 
1.227200e+00   4.839723e-26 
1.229900e+00   4.748410e-26 
1.232700e+00   4.655635e-26 
1.235400e+00   4.567940e-26 
1.238100e+00   4.481969e-26 
1.240800e+00   4.397677e-26 
1.243500e+00   4.315017e-26 
1.246300e+00   4.231014e-26 
1.249000e+00   4.151607e-26 
1.257200e+00   4.366812e-26 
1.259900e+00   4.286994e-26 
1.262600e+00   4.207128e-26 
1.265300e+00   4.127936e-26 
1.268000e+00   4.049831e-26 
1.270800e+00   3.970165e-26 
1.273500e+00   3.894738e-26 
1.276200e+00   3.820714e-26 
1.278900e+00   3.748101e-26 
1.281600e+00   3.676888e-26 
1.289800e+00   3.663094e-26 
1.292500e+00   3.594501e-26 
1.295200e+00   3.526587e-26 
1.298000e+00   3.457223e-26 
1.300700e+00   3.391484e-26 
1.303400e+00   3.326914e-26 
1.306100e+00   3.263589e-26 
1.308900e+00   3.199188e-26 
1.311600e+00   3.138317e-26 
1.314300e+00   3.078638e-26 
1.317000e+00   3.020109e-26 
1.319700e+00   2.962738e-26 
1.322500e+00   2.904428e-26 
1.352200e+00   2.354139e-26 
1.327900e+00   2.795298e-26 
1.330600e+00   2.742320e-26 
1.333300e+00   2.690393e-26 
1.336100e+00   2.637600e-26 
1.338800e+00   2.587713e-26 
1.341500e+00   2.538795e-26 
1.344200e+00   2.490828e-26 
1.346900e+00   2.443802e-26 
1.349700e+00   2.395994e-26 
1.352400e+00   2.350822e-26 
1.355100e+00   2.306512e-26 
1.357800e+00   2.263070e-26 
1.360600e+00   2.218911e-26 
1.363300e+00   2.177156e-26 
1.366000e+00   2.136221e-26 
1.368700e+00   2.096076e-26 
1.371400e+00   2.056702e-26 
1.374200e+00   2.016674e-26 
1.376900e+00   1.978836e-26 
1.379600e+00   1.941721e-26 
1.382300e+00   1.905330e-26 
1.385000e+00   1.869639e-26 
1.387800e+00   1.833353e-26 
1.390500e+00   1.799044e-26 
1.393200e+00   1.765397e-26 
1.395900e+00   1.732390e-26 
1.398700e+00   1.698833e-26 
1.401400e+00   1.667108e-26 
1.404100e+00   1.635988e-26 
1.406800e+00   1.605480e-26 
1.409500e+00   1.575532e-26 
1.412300e+00   1.545089e-26 
1.415000e+00   1.516305e-26 
1.417700e+00   1.488069e-26 
1.420400e+00   1.460375e-26 
1.423100e+00   1.433198e-26 
1.425900e+00   1.405576e-26 
1.428600e+00   1.379452e-26 
1.431300e+00   1.353818e-26 
1.434000e+00   1.328676e-26 
1.436700e+00   1.304017e-26 
1.439500e+00   1.278936e-26 
1.442200e+00   1.255212e-26 
1.444900e+00   1.231944e-26 
1.447600e+00   1.209115e-26 
1.450400e+00   1.185895e-26 
1.453100e+00   1.163933e-26 
1.455800e+00   7.024947e-26 
1.458500e+00   6.954442e-26 
1.461200e+00   6.862424e-26 
1.464000e+00   6.754613e-26 
1.466700e+00   6.645012e-26 
1.469400e+00   6.533116e-26 
1.472100e+00   6.420803e-26 
1.474800e+00   6.309075e-26 
1.477600e+00   6.194401e-26 
1.480300e+00   6.085336e-26 
1.483000e+00   5.977907e-26 
1.485700e+00   5.872184e-26 
1.488400e+00   5.768271e-26 
1.491200e+00   5.662370e-26 
1.493900e+00   5.562083e-26 
1.496600e+00   5.463521e-26 
1.523800e+00   4.562415e-26 
1.551000e+00   3.808585e-26 
1.578200e+00   3.177979e-26 
1.605500e+00   2.648987e-26 
1.632700e+00   2.208690e-26 
1.823100e+00   6.084731e-27 
2.040800e+00   1.278255e-27 
2.176900e+00   4.335238e-28 
2.340200e+00   9.397441e-29 
2.530600e+00   6.614759e-30 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_0_900GeV.txt <==
9.523900e-02   5.298927e-21 
9.796000e-02   4.646799e-21 
1.006800e-01   4.082955e-21 
1.034000e-01   3.594300e-21 
1.061200e-01   3.169991e-21 
1.088400e-01   2.800853e-21 
1.115700e-01   2.478015e-21 
1.142900e-01   2.197230e-21 
1.170100e-01   1.951621e-21 
1.197300e-01   1.736412e-21 
1.224500e-01   1.547522e-21 
1.251700e-01   1.381458e-21 
1.278900e-01   1.235227e-21 
1.306100e-01   1.106258e-21 
1.333300e-01   9.923403e-22 
1.360600e-01   8.912162e-22 
1.469400e-01   3.084924e-21 
1.496600e-01   2.905725e-21 
1.523800e-01   2.726827e-21 
1.551000e-01   2.555377e-21 
1.578200e-01   2.393788e-21 
1.605500e-01   2.242072e-21 
1.632700e-01   2.101128e-21 
1.659900e-01   1.969869e-21 
1.687100e-01   1.847669e-21 
1.714300e-01   1.733888e-21 
1.741500e-01   1.627902e-21 
1.768700e-01   1.529122e-21 
1.795900e-01   1.437008e-21 
1.823100e-01   1.351053e-21 
1.850400e-01   1.270512e-21 
1.877600e-01   1.195550e-21 
1.904800e-01   1.125475e-21 
1.933200e-01   1.057138e-21 
1.959200e-01   9.985891e-22 
1.986400e-01   9.411534e-22 
2.040800e-01   1.256426e-21 
2.068000e-01   1.199201e-21 
2.095300e-01   1.144259e-21 
2.122500e-01   1.092290e-21 
2.149700e-01   1.043070e-21 
2.176900e-01   9.964781e-22 
2.204100e-01   9.523653e-22 
2.231300e-01   9.105807e-22 
2.258500e-01   8.709780e-22 
2.285700e-01   8.334174e-22 
2.312900e-01   7.977710e-22 
2.340200e-01   7.637986e-22 
2.367400e-01   7.316387e-22 
2.394600e-01   7.010617e-22 
2.421800e-01   6.719740e-22 
2.449000e-01   6.442884e-22 
2.476200e-01   6.179234e-22 
2.503400e-01   5.928049e-22 
2.530600e-01   5.688629e-22 
2.557800e-01   5.460318e-22 
2.585100e-01   5.241730e-22 
2.612300e-01   5.033899e-22 
2.639500e-01   4.835472e-22 
2.666700e-01   4.645950e-22 
2.693900e-01   4.464876e-22 
2.721100e-01   4.291806e-22 
2.857200e-01   3.532574e-22 
2.993200e-01   2.922037e-22 
3.129300e-01   2.427134e-22 
3.265300e-01   2.024278e-22 
3.401400e-01   1.694216e-22 
3.537400e-01   1.422974e-22 
3.673500e-01   1.198823e-22 
3.809500e-01   1.013159e-22 
3.945600e-01   8.586089e-23 
4.081700e-01   7.296357e-23 
4.217700e-01   6.217429e-23 
4.353800e-01   5.310861e-23 
4.489800e-01   4.548074e-23 
4.625900e-01   3.903568e-23 
4.761900e-01   3.358401e-23 
4.898000e-01   2.895416e-23 
5.034000e-01   2.501836e-23 
5.170100e-01   2.165991e-23 
5.306100e-01   1.879177e-23 
5.578300e-01   1.422316e-23 
5.714300e-01   1.240944e-23 
5.850400e-01   1.084507e-23 
5.986400e-01   9.495088e-24 
6.122500e-01   8.326180e-24 
6.258500e-01   7.313656e-24 
6.394600e-01   6.433727e-24 
6.530600e-01   5.668798e-24 
6.666700e-01   5.001733e-24 
6.802800e-01   4.419495e-24 
6.938800e-01   3.910822e-24 
7.074900e-01   3.465066e-24 
7.210900e-01   3.074418e-24 
7.347000e-01   2.731053e-24 
7.483000e-01   2.429251e-24 
7.619100e-01   2.163214e-24 
7.755100e-01   1.928728e-24 
7.891200e-01   1.721468e-24 
8.027200e-01   1.538303e-24 
8.163300e-01   1.375989e-24 
8.299400e-01   1.232083e-24 
8.435400e-01   1.104434e-24 
8.571500e-01   9.909056e-25 
8.707500e-01   8.899687e-25 
8.843600e-01   7.999943e-25 
8.979600e-01   7.198222e-25 
9.115700e-01   6.482044e-25 
9.251701e-01   5.842551e-25 
9.387800e-01   5.270129e-25 
9.523900e-01   4.757636e-25 
9.659900e-01   4.298676e-25 
9.796000e-01   3.886665e-25 
9.932000e-01   3.517020e-25 
1.006800e+00   3.184823e-25 
1.020400e+00   2.886029e-25 
1.034000e+00   2.617051e-25 
1.047600e+00   2.374718e-25 
1.061200e+00   2.156215e-25 
1.074800e+00   1.959045e-25 
1.088400e+00   1.780988e-25 
1.102000e+00   1.620026e-25 
1.115700e+00   1.473488e-25 
1.129300e+00   1.341886e-25 
1.142900e+00   1.222702e-25 
1.156500e+00   1.114692e-25 
1.170100e+00   1.016745e-25 
1.183700e+00   9.278698e-26 
1.197300e+00   8.471702e-26 
1.210900e+00   7.738560e-26 
1.224500e+00   7.072090e-26 
1.227200e+00   6.947138e-26 
1.229900e+00   6.824505e-26 
1.232700e+00   6.699737e-26 
1.235400e+00   6.581706e-26 
1.238100e+00   6.465860e-26 
1.240800e+00   6.352175e-26 
1.243500e+00   6.240579e-26 
1.246300e+00   6.127035e-26 
1.249000e+00   6.019597e-26 
1.257200e+00   6.355933e-26 
1.259900e+00   6.247693e-26 
1.262600e+00   6.139108e-26 
1.265300e+00   6.031237e-26 
1.268000e+00   5.924686e-26 
1.270800e+00   5.815859e-26 
1.273500e+00   5.712698e-26 
1.276200e+00   5.611337e-26 
1.278900e+00   5.511810e-26 
1.281600e+00   5.414085e-26 
1.289800e+00   5.415138e-26 
1.292500e+00   5.320647e-26 
1.295200e+00   5.226986e-26 
1.298000e+00   5.131171e-26 
1.300700e+00   5.040244e-26 
1.303400e+00   4.950838e-26 
1.306100e+00   4.863025e-26 
1.308900e+00   4.773630e-26 
1.311600e+00   4.689044e-26 
1.314300e+00   4.606012e-26 
1.317000e+00   4.524500e-26 
1.319700e+00   4.444508e-26 
1.322500e+00   4.363119e-26 
1.352200e+00   3.589989e-26 
1.327900e+00   4.210517e-26 
1.330600e+00   4.136339e-26 
1.333300e+00   4.063527e-26 
1.336100e+00   3.989418e-26 
1.338800e+00   3.919325e-26 
1.341500e+00   3.850505e-26 
1.344200e+00   3.782956e-26 
1.346900e+00   3.716641e-26 
1.349700e+00   3.649157e-26 
1.352400e+00   3.585296e-26 
1.355100e+00   3.522606e-26 
1.357800e+00   3.461067e-26 
1.360600e+00   3.398430e-26 
1.363300e+00   3.339162e-26 
1.366000e+00   3.280958e-26 
1.368700e+00   3.223825e-26 
1.371400e+00   3.167734e-26 
1.374200e+00   3.110641e-26 
1.376900e+00   3.056599e-26 
1.379600e+00   3.003552e-26 
1.382300e+00   2.951452e-26 
1.385000e+00   2.900303e-26 
1.387800e+00   2.848237e-26 
1.390500e+00   2.798950e-26 
1.393200e+00   2.750561e-26 
1.395900e+00   2.703044e-26 
1.398700e+00   2.654665e-26 
1.401400e+00   2.608875e-26 
1.404100e+00   2.563902e-26 
1.406800e+00   2.519745e-26 
1.409500e+00   2.476375e-26 
1.412300e+00   2.432225e-26 
1.415000e+00   2.390431e-26 
1.417700e+00   2.349378e-26 
1.420400e+00   2.309066e-26 
1.423100e+00   2.269480e-26 
1.425900e+00   2.229158e-26 
1.428600e+00   2.190995e-26 
1.431300e+00   2.153510e-26 
1.434000e+00   2.116699e-26 
1.436700e+00   2.080525e-26 
1.439500e+00   2.043705e-26 
1.442200e+00   2.008842e-26 
1.444900e+00   1.974593e-26 
1.447600e+00   1.940957e-26 
1.450400e+00   1.906695e-26 
1.453100e+00   1.874259e-26 
1.455800e+00   1.132644e-25 
1.458500e+00   1.122993e-25 
1.461200e+00   1.109846e-25 
1.464000e+00   1.094161e-25 
1.466700e+00   1.078071e-25 
1.469400e+00   1.061571e-25 
1.472100e+00   1.044948e-25 
1.474800e+00   1.028370e-25 
1.477600e+00   1.011322e-25 
1.480300e+00   9.950778e-26 
1.483000e+00   9.790522e-26 
1.485700e+00   9.632620e-26 
1.488400e+00   9.477148e-26 
1.491200e+00   9.318524e-26 
1.493900e+00   9.168036e-26 
1.496600e+00   9.020038e-26 
1.523800e+00   7.656894e-26 
1.551000e+00   6.500841e-26 
1.578200e+00   5.520155e-26 
1.605500e+00   4.685583e-26 
1.632700e+00   3.980599e-26 
1.823100e+00   1.278099e-26 
2.040800e+00   3.452879e-27 
2.176900e+00   1.480441e-27 
2.340200e+00   5.050630e-28 
2.530600e+00   1.228268e-28 
2.829900e+00   4.736157e-30 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_10_00GeV.txt <==
9.523900e-02   5.944347e-21 
9.796000e-02   5.231851e-21 
1.006800e-01   4.613858e-21 
1.034000e-01   4.076570e-21 
1.061200e-01   3.608546e-21 
1.088400e-01   3.200082e-21 
1.115700e-01   2.841708e-21 
1.142900e-01   2.529014e-21 
1.170100e-01   2.254621e-21 
1.197300e-01   2.013421e-21 
1.224500e-01   1.801039e-21 
1.251700e-01   1.613726e-21 
1.278900e-01   1.448255e-21 
1.306100e-01   1.301850e-21 
1.333300e-01   1.172116e-21 
1.360600e-01   1.056583e-21 
1.469400e-01   3.672625e-21 
1.496600e-01   3.471847e-21 
1.523800e-01   3.269889e-21 
1.551000e-01   3.075383e-21 
1.578200e-01   2.891345e-21 
1.605500e-01   2.717953e-21 
1.632700e-01   2.556350e-21 
1.659900e-01   2.405381e-21 
1.687100e-01   2.264403e-21 
1.714300e-01   2.132735e-21 
1.741500e-01   2.009716e-21 
1.768700e-01   1.894714e-21 
1.795900e-01   1.787140e-21 
1.823100e-01   1.686453e-21 
1.850400e-01   1.591817e-21 
1.877600e-01   1.503462e-21 
1.904800e-01   1.420610e-21 
1.933200e-01   1.339554e-21 
1.959200e-01   1.269889e-21 
1.986400e-01   1.201338e-21 
2.040800e-01   1.609530e-21 
2.068000e-01   1.541779e-21 
2.095300e-01   1.476486e-21 
2.122500e-01   1.414538e-21 
2.149700e-01   1.355699e-21 
2.176900e-01   1.299853e-21 
2.204100e-01   1.246840e-21 
2.231300e-01   1.196491e-21 
2.258500e-01   1.148643e-21 
2.285700e-01   1.103139e-21 
2.312900e-01   1.059840e-21 
2.340200e-01   1.018461e-21 
2.367400e-01   9.791808e-22 
2.394600e-01   9.417323e-22 
2.421800e-01   9.060079e-22 
2.449000e-01   8.719104e-22 
2.476200e-01   8.393483e-22 
2.503400e-01   8.082363e-22 
2.530600e-01   7.784971e-22 
2.557800e-01   7.500562e-22 
2.585100e-01   7.227471e-22 
2.612300e-01   6.967060e-22 
2.639500e-01   6.717705e-22 
2.666700e-01   6.478842e-22 
2.693900e-01   6.249940e-22 
2.721100e-01   6.030506e-22 
2.857200e-01   5.059389e-22 
2.993200e-01   4.266393e-22 
3.129300e-01   3.613456e-22 
3.265300e-01   3.073421e-22 
3.401400e-01   2.623765e-22 
3.537400e-01   2.248131e-22 
3.673500e-01   1.932524e-22 
3.809500e-01   1.666680e-22 
3.945600e-01   1.441611e-22 
4.081700e-01   1.250554e-22 
4.217700e-01   1.087947e-22 
4.353800e-01   9.489167e-23 
4.489800e-01   8.298778e-23 
4.625900e-01   7.275140e-23 
4.761900e-01   6.393767e-23 
4.898000e-01   5.631792e-23 
5.034000e-01   4.972322e-23 
5.170100e-01   4.399273e-23 
5.306100e-01   3.900972e-23 
5.578300e-01   3.085699e-23 
5.714300e-01   2.752747e-23 
5.850400e-01   2.460124e-23 
5.986400e-01   2.202906e-23 
6.122500e-01   1.975972e-23 
6.258500e-01   1.775656e-23 
6.394600e-01   1.598237e-23 
6.530600e-01   1.441040e-23 
6.666700e-01   1.301300e-23 
6.802800e-01   1.176895e-23 
6.938800e-01   1.066141e-23 
7.074900e-01   9.671779e-24 
7.210900e-01   8.787350e-24 
7.347000e-01   7.994519e-24 
7.483000e-01   7.283732e-24 
7.619100e-01   6.644594e-24 
7.755100e-01   6.069262e-24 
7.891200e-01   5.550985e-24 
8.027200e-01   5.083611e-24 
8.163300e-01   4.660935e-24 
8.299400e-01   4.278468e-24 
8.435400e-01   3.932163e-24 
8.571500e-01   3.617741e-24 
8.707500e-01   3.332323e-24 
8.843600e-01   3.071953e-24 
8.979600e-01   2.835585e-24 
9.115700e-01   2.619935e-24 
9.251701e-01   2.423250e-24 
9.387800e-01   2.243394e-24 
9.523900e-01   2.078873e-24 
9.659900e-01   1.928326e-24 
9.796000e-01   1.790216e-24 
9.932000e-01   1.663574e-24 
1.006800e+00   1.546685e-24 
1.020400e+00   1.439738e-24 
1.034000e+00   1.341307e-24 
1.047600e+00   1.250626e-24 
1.061200e+00   1.167010e-24 
1.074800e+00   1.089837e-24 
1.088400e+00   1.018548e-24 
1.102000e+00   9.526369e-25 
1.115700e+00   8.912162e-25 
1.129300e+00   8.347638e-25 
1.142900e+00   7.819249e-25 
1.156500e+00   7.334075e-25 
1.170100e+00   6.883666e-25 
1.183700e+00   6.465217e-25 
1.197300e+00   6.076155e-25 
1.210900e+00   5.714153e-25 
1.224500e+00   5.377088e-25 
1.227200e+00   5.312966e-25 
1.229900e+00   5.249734e-25 
1.232700e+00   5.185086e-25 
1.235400e+00   5.123623e-25 
1.238100e+00   5.063017e-25 
1.240800e+00   5.003237e-25 
1.243500e+00   4.944289e-25 
1.246300e+00   4.884005e-25 
1.249000e+00   4.826692e-25 
1.257200e+00   5.205232e-25 
1.259900e+00   5.146963e-25 
1.262600e+00   5.087502e-25 
1.265300e+00   5.027783e-25 
1.268000e+00   4.968295e-25 
1.270800e+00   4.907128e-25 
1.273500e+00   4.848788e-25 
1.276200e+00   4.791155e-25 
1.278900e+00   4.734258e-25 
1.281600e+00   4.673143e-25 
1.289800e+00   4.766161e-25 
1.292500e+00   4.711116e-25 
1.295200e+00   4.655983e-25 
1.298000e+00   4.599121e-25 
1.300700e+00   4.544800e-25 
1.303400e+00   4.491095e-25 
1.306100e+00   4.438044e-25 
1.308900e+00   4.383754e-25 
1.311600e+00   4.332107e-25 
1.314300e+00   4.281156e-25 
1.317000e+00   4.230899e-25 
1.319700e+00   4.181314e-25 
1.322500e+00   4.130611e-25 
1.352200e+00   3.634647e-25 
1.327900e+00   4.034829e-25 
1.330600e+00   3.987914e-25 
1.333300e+00   3.941631e-25 
1.336100e+00   3.894299e-25 
1.338800e+00   3.849281e-25 
1.341500e+00   3.804867e-25 
1.344200e+00   3.761054e-25 
1.346900e+00   3.717825e-25 
1.349700e+00   3.673612e-25 
1.352400e+00   3.631552e-25 
1.355100e+00   3.590057e-25 
1.357800e+00   3.549114e-25 
1.360600e+00   3.507226e-25 
1.363300e+00   3.467383e-25 
1.366000e+00   3.428067e-25 
1.368700e+00   3.389269e-25 
1.371400e+00   3.350985e-25 
1.374200e+00   3.311814e-25 
1.376900e+00   3.274547e-25 
1.379600e+00   3.237771e-25 
1.382300e+00   3.201478e-25 
1.385000e+00   3.165658e-25 
1.387800e+00   3.129007e-25 
1.390500e+00   3.094131e-25 
1.393200e+00   3.059710e-25 
1.395900e+00   3.025738e-25 
1.398700e+00   2.990973e-25 
1.401400e+00   2.957891e-25 
1.404100e+00   2.925235e-25 
1.406800e+00   2.893002e-25 
1.409500e+00   2.861184e-25 
1.412300e+00   2.828619e-25 
1.415000e+00   2.797628e-25 
1.417700e+00   2.767032e-25 
1.420400e+00   2.736829e-25 
1.423100e+00   2.707012e-25 
1.425900e+00   2.676492e-25 
1.428600e+00   2.647445e-25 
1.431300e+00   2.618764e-25 
1.434000e+00   2.590448e-25 
1.436700e+00   2.557952e-25 
1.439500e+00   2.529365e-25 
1.442200e+00   2.502150e-25 
1.444900e+00   2.475278e-25 
1.447600e+00   2.448745e-25 
1.450400e+00   2.421581e-25 
1.453100e+00   2.395720e-25 
1.455800e+00   1.450886e-24 
1.458500e+00   1.447806e-24 
1.461200e+00   1.440105e-24 
1.464000e+00   1.429294e-24 
1.466700e+00   1.417414e-24 
1.469400e+00   1.404789e-24 
1.472100e+00   1.391793e-24 
1.474800e+00   1.378638e-24 
1.477600e+00   1.364961e-24 
1.480300e+00   1.351813e-24 
1.483000e+00   1.338746e-24 
1.485700e+00   1.325785e-24 
1.488400e+00   1.312945e-24 
1.491200e+00   1.299765e-24 
1.493900e+00   1.287190e-24 
1.496600e+00   1.274748e-24 
1.523800e+00   1.156642e-24 
1.551000e+00   1.050577e-24 
1.578200e+00   9.552406e-25 
1.605500e+00   8.663725e-25 
1.632700e+00   7.895344e-25 
1.823100e+00   4.247159e-25 
2.040800e+00   2.233673e-25 
2.176900e+00   1.531143e-25 
2.340200e+00   1.013962e-25 
2.530600e+00   6.355933e-26 
2.829900e+00   3.133376e-26 
3.047600e+00   1.940829e-26 
3.401400e+00   8.930095e-27 
3.700700e+00   4.916847e-27 
4.000000e+00   2.756127e-27 
4.299300e+00   1.401299e-27 
4.680300e+00   6.130176e-28 
5.006800e+00   2.850950e-28 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_1_000GeV.txt <==
9.523900e-02   5.367896e-21 
9.796000e-02   4.709233e-21 
1.006800e-01   4.139513e-21 
1.034000e-01   3.645593e-21 
1.061200e-01   3.216561e-21 
1.088400e-01   2.843183e-21 
1.115700e-01   2.516522e-21 
1.142900e-01   2.232307e-21 
1.170100e-01   1.983612e-21 
1.197300e-01   1.765620e-21 
1.224500e-01   1.574216e-21 
1.251700e-01   1.405883e-21 
1.278900e-01   1.257603e-21 
1.306100e-01   1.126778e-21 
1.333300e-01   1.011178e-21 
1.360600e-01   9.085246e-22 
1.469400e-01   3.147013e-21 
1.496600e-01   2.965449e-21 
1.523800e-01   2.784038e-21 
1.551000e-01   2.610085e-21 
1.578200e-01   2.446064e-21 
1.605500e-01   2.292003e-21 
1.632700e-01   2.148830e-21 
1.659900e-01   2.015443e-21 
1.687100e-01   1.891220e-21 
1.714300e-01   1.775514e-21 
1.741500e-01   1.667695e-21 
1.768700e-01   1.567173e-21 
1.795900e-01   1.473400e-21 
1.823100e-01   1.385865e-21 
1.850400e-01   1.303815e-21 
1.877600e-01   1.227421e-21 
1.904800e-01   1.155980e-21 
1.933200e-01   1.086286e-21 
1.959200e-01   1.026553e-21 
1.986400e-01   9.679335e-22 
2.040800e-01   1.293300e-21 
2.068000e-01   1.234932e-21 
2.095300e-01   1.178871e-21 
2.122500e-01   1.125823e-21 
2.149700e-01   1.075562e-21 
2.176900e-01   1.027970e-21 
2.204100e-01   9.828971e-22 
2.231300e-01   9.401884e-22 
2.258500e-01   8.996958e-22 
2.285700e-01   8.612788e-22 
2.312900e-01   8.248071e-22 
2.340200e-01   7.900366e-22 
2.367400e-01   7.571100e-22 
2.394600e-01   7.257933e-22 
2.421800e-01   6.959922e-22 
2.449000e-01   6.676177e-22 
2.476200e-01   6.405882e-22 
2.503400e-01   6.148268e-22 
2.530600e-01   5.902635e-22 
2.557800e-01   5.668316e-22 
2.585100e-01   5.443890e-22 
2.612300e-01   5.230434e-22 
2.639500e-01   5.026562e-22 
2.666700e-01   4.831777e-22 
2.693900e-01   4.645602e-22 
2.721100e-01   4.467593e-22 
2.857200e-01   3.685855e-22 
2.993200e-01   3.056030e-22 
3.129300e-01   2.544501e-22 
3.265300e-01   2.127301e-22 
3.401400e-01   1.784804e-22 
3.537400e-01   1.502769e-22 
3.673500e-01   1.269218e-22 
3.809500e-01   1.075369e-22 
3.945600e-01   9.136613e-23 
4.081700e-01   7.784259e-23 
4.217700e-01   6.650525e-23 
4.353800e-01   5.695804e-23 
4.489800e-01   4.890725e-23 
4.625900e-01   4.208981e-23 
4.761900e-01   3.631005e-23 
4.898000e-01   3.139033e-23 
5.034000e-01   2.719865e-23 
5.170100e-01   2.361346e-23 
5.306100e-01   2.054449e-23 
5.578300e-01   1.563907e-23 
5.714300e-01   1.368447e-23 
5.850400e-01   1.199445e-23 
5.986400e-01   1.053250e-23 
6.122500e-01   9.263484e-24 
6.258500e-01   8.161519e-24 
6.394600e-01   7.201439e-24 
6.530600e-01   6.364714e-24 
6.666700e-01   5.633164e-24 
6.802800e-01   4.992993e-24 
6.938800e-01   4.432245e-24 
7.074900e-01   3.939561e-24 
7.210900e-01   3.506642e-24 
7.347000e-01   3.125099e-24 
7.483000e-01   2.788835e-24 
7.619100e-01   2.491610e-24 
7.755100e-01   2.228913e-24 
7.891200e-01   1.996074e-24 
8.027200e-01   1.789726e-24 
8.163300e-01   1.606350e-24 
8.299400e-01   1.443309e-24 
8.435400e-01   1.298272e-24 
8.571500e-01   1.168902e-24 
8.707500e-01   1.053545e-24 
8.843600e-01   9.504115e-25 
8.979600e-01   8.582418e-25 
9.115700e-01   7.756575e-25 
9.251701e-01   7.016922e-25 
9.387800e-01   6.352815e-25 
9.523900e-01   5.756403e-25 
9.659900e-01   5.220459e-25 
9.796000e-01   4.737986e-25 
9.932000e-01   4.303749e-25 
1.006800e+00   3.912261e-25 
1.020400e+00   3.559004e-25 
1.034000e+00   3.239962e-25 
1.047600e+00   2.951578e-25 
1.061200e+00   2.690695e-25 
1.074800e+00   2.454495e-25 
1.088400e+00   2.240473e-25 
1.102000e+00   2.046403e-25 
1.115700e+00   1.869054e-25 
1.129300e+00   1.709226e-25 
1.142900e+00   1.563981e-25 
1.156500e+00   1.431887e-25 
1.170100e+00   1.311675e-25 
1.183700e+00   1.202203e-25 
1.197300e+00   1.102442e-25 
1.210900e+00   1.011479e-25 
1.224500e+00   9.284839e-26 
1.227200e+00   9.128872e-26 
1.229900e+00   8.975711e-26 
1.232700e+00   8.819774e-26 
1.235400e+00   8.672123e-26 
1.238100e+00   8.527106e-26 
1.240800e+00   8.384674e-26 
1.243500e+00   8.244787e-26 
1.246300e+00   8.102317e-26 
1.249000e+00   7.967428e-26 
1.257200e+00   8.435355e-26 
1.259900e+00   8.299251e-26 
1.262600e+00   8.162413e-26 
1.265300e+00   8.026301e-26 
1.268000e+00   7.891697e-26 
1.270800e+00   7.754098e-26 
1.273500e+00   7.623553e-26 
1.276200e+00   7.495175e-26 
1.278900e+00   7.369012e-26 
1.281600e+00   7.245050e-26 
1.289800e+00   7.266658e-26 
1.292500e+00   7.146522e-26 
1.295200e+00   7.027266e-26 
1.298000e+00   6.905108e-26 
1.300700e+00   6.789100e-26 
1.303400e+00   6.674931e-26 
1.306100e+00   6.562703e-26 
1.308900e+00   6.448364e-26 
1.311600e+00   6.340068e-26 
1.314300e+00   6.233687e-26 
1.317000e+00   6.129197e-26 
1.319700e+00   6.026536e-26 
1.322500e+00   5.922011e-26 
1.352200e+00   4.924534e-26 
1.327900e+00   5.725821e-26 
1.330600e+00   5.630316e-26 
1.333300e+00   5.536505e-26 
1.336100e+00   5.440975e-26 
1.338800e+00   5.350503e-26 
1.341500e+00   5.261626e-26 
1.344200e+00   5.174323e-26 
1.346900e+00   5.088551e-26 
1.349700e+00   5.001188e-26 
1.352400e+00   4.918448e-26 
1.355100e+00   4.837166e-26 
1.357800e+00   4.757302e-26 
1.360600e+00   4.675947e-26 
1.363300e+00   4.598903e-26 
1.366000e+00   4.523201e-26 
1.368700e+00   4.448806e-26 
1.371400e+00   4.375724e-26 
1.374200e+00   4.301259e-26 
1.376900e+00   4.230734e-26 
1.379600e+00   4.161429e-26 
1.382300e+00   4.093318e-26 
1.385000e+00   4.026387e-26 
1.387800e+00   3.958206e-26 
1.390500e+00   3.893613e-26 
1.393200e+00   3.830133e-26 
1.395900e+00   3.767744e-26 
1.398700e+00   3.704194e-26 
1.401400e+00   3.643978e-26 
1.404100e+00   3.584793e-26 
1.406800e+00   3.526623e-26 
1.409500e+00   3.469452e-26 
1.412300e+00   3.411202e-26 
1.415000e+00   3.356000e-26 
1.417700e+00   3.301748e-26 
1.420400e+00   3.248416e-26 
1.423100e+00   3.196003e-26 
1.425900e+00   3.142587e-26 
1.428600e+00   3.091966e-26 
1.431300e+00   3.042205e-26 
1.434000e+00   2.993293e-26 
1.436700e+00   2.945205e-26 
1.439500e+00   2.896211e-26 
1.442200e+00   2.849766e-26 
1.444900e+00   2.804116e-26 
1.447600e+00   2.759228e-26 
1.450400e+00   2.713491e-26 
1.453100e+00   2.670140e-26 
1.455800e+00   1.615230e-25 
1.458500e+00   1.603158e-25 
1.461200e+00   1.586061e-25 
1.464000e+00   1.565366e-25 
1.466700e+00   1.543986e-25 
1.469400e+00   1.521970e-25 
1.472100e+00   1.499739e-25 
1.474800e+00   1.477520e-25 
1.477600e+00   1.454641e-25 
1.480300e+00   1.432812e-25 
1.483000e+00   1.411257e-25 
1.485700e+00   1.389995e-25 
1.488400e+00   1.369038e-25 
1.491200e+00   1.347635e-25 
1.493900e+00   1.327317e-25 
1.496600e+00   1.307309e-25 
1.523800e+00   1.121726e-25 
1.551000e+00   9.632357e-26 
1.578200e+00   8.274811e-26 
1.605500e+00   7.108204e-26 
1.632700e+00   6.112923e-26 
1.823100e+00   2.160388e-26 
2.040800e+00   6.700018e-27 
2.176900e+00   3.219672e-27 
2.340200e+00   1.314251e-27 
2.530600e+00   4.373349e-28 
2.829900e+00   6.115060e-29 
3.047600e+00   8.948793e-30 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_1_300GeV.txt <==
9.523900e-02   5.512425e-21 
9.796000e-02   4.840152e-21 
1.006800e-01   4.258253e-21 
1.034000e-01   3.753395e-21 
1.061200e-01   3.314530e-21 
1.088400e-01   2.932310e-21 
1.115700e-01   2.597664e-21 
1.142900e-01   2.306283e-21 
1.170100e-01   2.051124e-21 
1.197300e-01   1.827298e-21 
1.224500e-01   1.630628e-21 
1.251700e-01   1.457531e-21 
1.278900e-01   1.304940e-21 
1.306100e-01   1.170211e-21 
1.333300e-01   1.051073e-21 
1.360600e-01   9.451966e-22 
1.469400e-01   3.277943e-21 
1.496600e-01   3.091448e-21 
1.523800e-01   2.904796e-21 
1.551000e-01   2.725614e-21 
1.578200e-01   2.556510e-21 
1.605500e-01   2.397545e-21 
1.632700e-01   2.249702e-21 
1.659900e-01   2.111867e-21 
1.687100e-01   1.983411e-21 
1.714300e-01   1.863676e-21 
1.741500e-01   1.752025e-21 
1.768700e-01   1.647854e-21 
1.795900e-01   1.550605e-21 
1.823100e-01   1.459762e-21 
1.850400e-01   1.374547e-21 
1.877600e-01   1.295149e-21 
1.904800e-01   1.220844e-21 
1.933200e-01   1.148299e-21 
1.959200e-01   1.086078e-21 
1.986400e-01   1.024971e-21 
2.040800e-01   1.371476e-21 
2.068000e-01   1.310729e-21 
2.095300e-01   1.252326e-21 
2.122500e-01   1.197021e-21 
2.149700e-01   1.144587e-21 
2.176900e-01   1.094904e-21 
2.204100e-01   1.047819e-21 
2.231300e-01   1.003174e-21 
2.258500e-01   9.608198e-22 
2.285700e-01   9.206104e-22 
2.312900e-01   8.824118e-22 
2.340200e-01   8.459708e-22 
2.367400e-01   8.114376e-22 
2.394600e-01   7.785729e-22 
2.421800e-01   7.472765e-22 
2.449000e-01   7.174578e-22 
2.476200e-01   6.890326e-22 
2.503400e-01   6.619227e-22 
2.530600e-01   6.360545e-22 
2.557800e-01   6.113614e-22 
2.585100e-01   5.876950e-22 
2.612300e-01   5.651683e-22 
2.639500e-01   5.436383e-22 
2.666700e-01   5.230521e-22 
2.693900e-01   5.033621e-22 
2.721100e-01   4.845220e-22 
2.857200e-01   4.016056e-22 
2.993200e-01   3.345514e-22 
3.129300e-01   2.798836e-22 
3.265300e-01   2.351219e-22 
3.401400e-01   1.982288e-22 
3.537400e-01   1.677265e-22 
3.673500e-01   1.423647e-22 
3.809500e-01   1.212269e-22 
3.945600e-01   1.035200e-22 
4.081700e-01   8.864938e-23 
4.217700e-01   7.612926e-23 
4.353800e-01   6.554046e-23 
4.489800e-01   5.657257e-23 
4.625900e-01   4.894508e-23 
4.761900e-01   4.244988e-23 
4.898000e-01   3.689653e-23 
5.034000e-01   3.214354e-23 
5.170100e-01   2.805985e-23 
5.306100e-01   2.454816e-23 
5.578300e-01   1.889696e-23 
5.714300e-01   1.662897e-23 
5.850400e-01   1.465874e-23 
5.986400e-01   1.294624e-23 
6.122500e-01   1.145262e-23 
6.258500e-01   1.014933e-23 
6.394600e-01   9.008321e-24 
6.530600e-01   8.009038e-24 
6.666700e-01   7.131034e-24 
6.802800e-01   6.358871e-24 
6.938800e-01   5.679110e-24 
7.074900e-01   5.078835e-24 
7.210900e-01   4.548682e-24 
7.347000e-01   4.079052e-24 
7.483000e-01   3.663003e-24 
7.619100e-01   3.293346e-24 
7.755100e-01   2.964911e-24 
7.891200e-01   2.672265e-24 
8.027200e-01   2.411530e-24 
8.163300e-01   2.178576e-24 
8.299400e-01   1.970334e-24 
8.435400e-01   1.784074e-24 
8.571500e-01   1.617023e-24 
8.707500e-01   1.467239e-24 
8.843600e-01   1.332582e-24 
8.979600e-01   1.211482e-24 
9.115700e-01   1.102434e-24 
9.251701e-01   1.004213e-24 
9.387800e-01   9.155150e-25 
9.523900e-01   8.353965e-25 
9.659900e-01   7.630029e-25 
9.796000e-01   6.974284e-25 
9.932000e-01   6.380588e-25 
1.006800e+00   5.842146e-25 
1.020400e+00   5.353368e-25 
1.034000e+00   4.909252e-25 
1.047600e+00   4.505367e-25 
1.061200e+00   4.137746e-25 
1.074800e+00   3.802842e-25 
1.088400e+00   3.497496e-25 
1.102000e+00   3.218868e-25 
1.115700e+00   2.962630e-25 
1.129300e+00   2.730232e-25 
1.142900e+00   2.517669e-25 
1.156500e+00   2.323104e-25 
1.170100e+00   2.144881e-25 
1.183700e+00   1.981514e-25 
1.197300e+00   1.831656e-25 
1.210900e+00   1.694097e-25 
1.224500e+00   1.567743e-25 
1.227200e+00   1.543903e-25 
1.229900e+00   1.520457e-25 
1.232700e+00   1.496554e-25 
1.235400e+00   1.473893e-25 
1.238100e+00   1.451605e-25 
1.240800e+00   1.429682e-25 
1.243500e+00   1.408123e-25 
1.246300e+00   1.386137e-25 
1.249000e+00   1.365290e-25 
1.257200e+00   1.452661e-25 
1.259900e+00   1.431570e-25 
1.262600e+00   1.410284e-25 
1.265300e+00   1.389056e-25 
1.268000e+00   1.368017e-25 
1.270800e+00   1.346475e-25 
1.273500e+00   1.326001e-25 
1.276200e+00   1.305839e-25 
1.278900e+00   1.285992e-25 
1.281600e+00   1.266467e-25 
1.289800e+00   1.276652e-25 
1.292500e+00   1.257649e-25 
1.295200e+00   1.238737e-25 
1.298000e+00   1.219326e-25 
1.300700e+00   1.200857e-25 
1.303400e+00   1.182655e-25 
1.306100e+00   1.164734e-25 
1.308900e+00   1.146447e-25 
1.311600e+00   1.129105e-25 
1.314300e+00   1.112041e-25 
1.317000e+00   1.095259e-25 
1.319700e+00   1.078749e-25 
1.322500e+00   1.061912e-25 
1.352200e+00   8.999000e-26 
1.327900e+00   1.030242e-25 
1.330600e+00   1.014792e-25 
1.333300e+00   9.995963e-26 
1.336100e+00   9.840965e-26 
1.338800e+00   9.694003e-26 
1.341500e+00   9.549394e-26 
1.344200e+00   9.407143e-26 
1.346900e+00   9.267180e-26 
1.349700e+00   9.124431e-26 
1.352400e+00   8.989037e-26 
1.355100e+00   8.855832e-26 
1.357800e+00   8.724765e-26 
1.360600e+00   8.591057e-26 
1.363300e+00   8.464237e-26 
1.366000e+00   8.339438e-26 
1.368700e+00   8.216648e-26 
1.371400e+00   8.095811e-26 
1.374200e+00   7.972542e-26 
1.376900e+00   7.855595e-26 
1.379600e+00   7.740508e-26 
1.382300e+00   7.627261e-26 
1.385000e+00   7.515792e-26 
1.387800e+00   7.402074e-26 
1.390500e+00   7.294181e-26 
1.393200e+00   7.187992e-26 
1.395900e+00   7.083475e-26 
1.398700e+00   6.976840e-26 
1.401400e+00   6.875657e-26 
1.404100e+00   6.776062e-26 
1.406800e+00   6.678031e-26 
1.409500e+00   6.581541e-26 
1.412300e+00   6.483072e-26 
1.415000e+00   6.389622e-26 
1.417700e+00   6.297647e-26 
1.420400e+00   6.207098e-26 
1.423100e+00   6.117963e-26 
1.425900e+00   6.026995e-26 
1.428600e+00   5.940654e-26 
1.431300e+00   5.855665e-26 
1.434000e+00   5.771982e-26 
1.436700e+00   5.689600e-26 
1.439500e+00   5.605506e-26 
1.442200e+00   5.525702e-26 
1.444900e+00   5.447120e-26 
1.447600e+00   5.369745e-26 
1.450400e+00   5.290764e-26 
1.453100e+00   5.212220e-26 
1.455800e+00   3.158678e-25 
1.458500e+00   3.140828e-25 
1.461200e+00   3.113049e-25 
1.464000e+00   3.078308e-25 
1.466700e+00   3.041862e-25 
1.469400e+00   3.004027e-25 
1.472100e+00   2.965625e-25 
1.474800e+00   2.927112e-25 
1.477600e+00   2.887339e-25 
1.480300e+00   2.849298e-25 
1.483000e+00   2.811655e-25 
1.485700e+00   2.774463e-25 
1.488400e+00   2.737743e-25 
1.491200e+00   2.700177e-25 
1.493900e+00   2.664450e-25 
1.496600e+00   2.629211e-25 
1.523800e+00   2.300245e-25 
1.551000e+00   2.013944e-25 
1.578200e+00   1.764587e-25 
1.605500e+00   1.546656e-25 
1.632700e+00   1.357533e-25 
1.823100e+00   5.595442e-26 
2.040800e+00   2.125174e-26 
2.176900e+00   1.185441e-26 
2.340200e+00   5.965706e-27 
2.530600e+00   2.675626e-27 
2.829900e+00   7.715784e-28 
3.047600e+00   2.965620e-28 
3.401400e+00   5.509419e-29 
3.700700e+00   9.593952e-30 
4.000000e+00   7.311846e-31 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_1_500GeV.txt <==
9.523900e-02   5.577389e-21 
9.796000e-02   4.899021e-21 
1.006800e-01   4.311656e-21 
1.034000e-01   3.801891e-21 
1.061200e-01   3.358618e-21 
1.088400e-01   2.972435e-21 
1.115700e-01   2.634204e-21 
1.142900e-01   2.339609e-21 
1.170100e-01   2.081550e-21 
1.197300e-01   1.855107e-21 
1.224500e-01   1.656071e-21 
1.251700e-01   1.480836e-21 
1.278900e-01   1.326308e-21 
1.306100e-01   1.189825e-21 
1.333300e-01   1.069097e-21 
1.360600e-01   9.617723e-22 
1.469400e-01   3.337051e-21 
1.496600e-01   3.148368e-21 
1.523800e-01   2.959376e-21 
1.551000e-01   2.777863e-21 
1.578200e-01   2.606485e-21 
1.605500e-01   2.445327e-21 
1.632700e-01   2.295394e-21 
1.659900e-01   2.155565e-21 
1.687100e-01   2.025207e-21 
1.714300e-01   1.903659e-21 
1.741500e-01   1.790284e-21 
1.768700e-01   1.684472e-21 
1.795900e-01   1.585659e-21 
1.823100e-01   1.493326e-21 
1.850400e-01   1.406686e-21 
1.877600e-01   1.325935e-21 
1.904800e-01   1.250340e-21 
1.933200e-01   1.176512e-21 
1.959200e-01   1.113169e-21 
1.986400e-01   1.050941e-21 
2.040800e-01   1.406894e-21 
2.068000e-01   1.345080e-21 
2.095300e-01   1.285628e-21 
2.122500e-01   1.229313e-21 
2.149700e-01   1.175905e-21 
2.176900e-01   1.125285e-21 
2.204100e-01   1.077300e-21 
2.231300e-01   1.031792e-21 
2.258500e-01   9.886038e-22 
2.285700e-01   9.475915e-22 
2.312900e-01   9.086206e-22 
2.340200e-01   8.714309e-22 
2.367400e-01   8.361797e-22 
2.394600e-01   8.026206e-22 
2.421800e-01   7.706542e-22 
2.449000e-01   7.401872e-22 
2.476200e-01   7.111370e-22 
2.503400e-01   6.834224e-22 
2.530600e-01   6.569701e-22 
2.557800e-01   6.317114e-22 
2.585100e-01   6.074943e-22 
2.612300e-01   5.844377e-22 
2.639500e-01   5.623939e-22 
2.666700e-01   5.413105e-22 
2.693900e-01   5.211383e-22 
2.721100e-01   5.018310e-22 
2.857200e-01   4.167814e-22 
2.993200e-01   3.478912e-22 
3.129300e-01   2.916349e-22 
3.265300e-01   2.454962e-22 
3.401400e-01   2.074044e-22 
3.537400e-01   1.758567e-22 
3.673500e-01   1.495804e-22 
3.809500e-01   1.276419e-22 
3.945600e-01   1.092319e-22 
4.081700e-01   9.374302e-23 
4.217700e-01   8.067882e-23 
4.353800e-01   6.960976e-23 
4.489800e-01   6.021796e-23 
4.625900e-01   5.221514e-23 
4.761900e-01   4.538763e-23 
4.898000e-01   3.953904e-23 
5.034000e-01   3.452415e-23 
5.170100e-01   3.020715e-23 
5.306100e-01   2.648775e-23 
5.578300e-01   2.048540e-23 
5.714300e-01   1.806927e-23 
5.850400e-01   1.596623e-23 
5.986400e-01   1.413469e-23 
6.122500e-01   1.253407e-23 
6.258500e-01   1.113463e-23 
6.394600e-01   9.906965e-24 
6.530600e-01   8.829624e-24 
6.666700e-01   7.881101e-24 
6.802800e-01   7.045213e-24 
6.938800e-01   6.307834e-24 
7.074900e-01   5.655331e-24 
7.210900e-01   5.077851e-24 
7.347000e-01   4.565215e-24 
7.483000e-01   4.110118e-24 
7.619100e-01   3.704899e-24 
7.755100e-01   3.344100e-24 
7.891200e-01   3.021924e-24 
8.027200e-01   2.734261e-24 
8.163300e-01   2.476690e-24 
8.299400e-01   2.245934e-24 
8.435400e-01   2.039083e-24 
8.571500e-01   1.853152e-24 
8.707500e-01   1.686070e-24 
8.843600e-01   1.535521e-24 
8.979600e-01   1.399915e-24 
9.115700e-01   1.277445e-24 
9.251701e-01   1.166879e-24 
9.387800e-01   1.066805e-24 
9.523900e-01   9.762019e-25 
9.659900e-01   8.941427e-25 
9.796000e-01   8.196386e-25 
9.932000e-01   7.520260e-25 
1.006800e+00   6.905603e-25 
1.020400e+00   6.346295e-25 
1.034000e+00   5.836887e-25 
1.047600e+00   5.372492e-25 
1.061200e+00   4.948770e-25 
1.074800e+00   4.560788e-25 
1.088400e+00   4.207138e-25 
1.102000e+00   3.883638e-25 
1.115700e+00   3.585392e-25 
1.129300e+00   3.314212e-25 
1.142900e+00   3.065549e-25 
1.156500e+00   2.837367e-25 
1.170100e+00   2.627817e-25 
1.183700e+00   2.435240e-25 
1.197300e+00   2.258133e-25 
1.210900e+00   2.095140e-25 
1.224500e+00   1.945030e-25 
1.227200e+00   1.916663e-25 
1.229900e+00   1.888752e-25 
1.232700e+00   1.860279e-25 
1.235400e+00   1.833271e-25 
1.238100e+00   1.806693e-25 
1.240800e+00   1.780541e-25 
1.243500e+00   1.754805e-25 
1.246300e+00   1.728548e-25 
1.249000e+00   1.703637e-25 
1.257200e+00   1.816383e-25 
1.259900e+00   1.791157e-25 
1.262600e+00   1.765656e-25 
1.265300e+00   1.740194e-25 
1.268000e+00   1.714937e-25 
1.270800e+00   1.689057e-25 
1.273500e+00   1.664444e-25 
1.276200e+00   1.640190e-25 
1.278900e+00   1.616304e-25 
1.281600e+00   1.592790e-25 
1.289800e+00   1.608821e-25 
1.292500e+00   1.585901e-25 
1.295200e+00   1.563067e-25 
1.298000e+00   1.539609e-25 
1.300700e+00   1.517274e-25 
1.303400e+00   1.495251e-25 
1.306100e+00   1.473554e-25 
1.308900e+00   1.451401e-25 
1.311600e+00   1.430379e-25 
1.314300e+00   1.409687e-25 
1.317000e+00   1.389320e-25 
1.319700e+00   1.369275e-25 
1.322500e+00   1.348822e-25 
1.352200e+00   1.151382e-25 
1.327900e+00   1.310319e-25 
1.330600e+00   1.291521e-25 
1.333300e+00   1.273020e-25 
1.336100e+00   1.254139e-25 
1.338800e+00   1.236226e-25 
1.341500e+00   1.218593e-25 
1.344200e+00   1.201235e-25 
1.346900e+00   1.184150e-25 
1.349700e+00   1.166714e-25 
1.352400e+00   1.150166e-25 
1.355100e+00   1.133875e-25 
1.357800e+00   1.117838e-25 
1.360600e+00   1.101470e-25 
1.363300e+00   1.085937e-25 
1.366000e+00   1.070642e-25 
1.368700e+00   1.055584e-25 
1.371400e+00   1.040757e-25 
1.374200e+00   1.025625e-25 
1.376900e+00   1.011259e-25 
1.379600e+00   9.971144e-26 
1.382300e+00   9.831885e-26 
1.385000e+00   9.694741e-26 
1.387800e+00   9.554744e-26 
1.390500e+00   9.421838e-26 
1.393200e+00   9.290963e-26 
1.395900e+00   9.162083e-26 
1.398700e+00   9.030493e-26 
1.401400e+00   8.905583e-26 
1.404100e+00   8.782551e-26 
1.406800e+00   8.661387e-26 
1.409500e+00   8.542062e-26 
1.412300e+00   8.420219e-26 
1.415000e+00   8.304526e-26 
1.417700e+00   8.190573e-26 
1.420400e+00   8.078345e-26 
1.423100e+00   7.967794e-26 
1.425900e+00   7.854898e-26 
1.428600e+00   7.747702e-26 
1.431300e+00   7.642112e-26 
1.434000e+00   7.538092e-26 
1.436700e+00   7.435635e-26 
1.439500e+00   7.330988e-26 
1.442200e+00   7.231597e-26 
1.444900e+00   7.133697e-26 
1.447600e+00   7.037241e-26 
1.450400e+00   6.938730e-26 
1.453100e+00   6.845161e-26 
1.455800e+00   4.151179e-25 
1.458500e+00   4.130618e-25 
1.461200e+00   4.096971e-25 
1.464000e+00   4.054197e-25 
1.466700e+00   4.009022e-25 
1.469400e+00   3.961955e-25 
1.472100e+00   3.914072e-25 
1.474800e+00   3.865975e-25 
1.477600e+00   3.816237e-25 
1.480300e+00   3.768637e-25 
1.483000e+00   3.721488e-25 
1.485700e+00   3.674869e-25 
1.488400e+00   3.628810e-25 
1.491200e+00   3.581662e-25 
1.493900e+00   3.536795e-25 
1.496600e+00   3.492514e-25 
1.523800e+00   3.077735e-25 
1.551000e+00   2.714471e-25 
1.578200e+00   2.396079e-25 
1.605500e+00   2.116032e-25 
1.632700e+00   1.867918e-25 
1.823100e+00   8.134057e-26 
2.040800e+00   3.323984e-26 
2.176900e+00   1.930917e-26 
2.340200e+00   1.032732e-26 
2.530600e+00   5.076888e-27 
2.829900e+00   1.669057e-27 
3.047600e+00   7.300853e-28 
3.401400e+00   1.841782e-28 
3.700700e+00   5.641504e-29 
4.000000e+00   1.329958e-29 
4.299300e+00   2.057098e-30 
4.680300e+00   4.172893e-33 
5.006800e+00   0.000000e+00 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_20_00GeV.txt <==
9.523900e-02   5.977377e-21 
9.796000e-02   5.261831e-21 
1.006800e-01   4.641102e-21 
1.034000e-01   4.101351e-21 
1.061200e-01   3.631112e-21 
1.088400e-01   3.220652e-21 
1.115700e-01   2.860472e-21 
1.142900e-01   2.546155e-21 
1.170100e-01   2.270296e-21 
1.197300e-01   2.027770e-21 
1.224500e-01   1.814188e-21 
1.251700e-01   1.625786e-21 
1.278900e-01   1.459331e-21 
1.306100e-01   1.312032e-21 
1.333300e-01   1.181486e-21 
1.360600e-01   1.065212e-21 
1.469400e-01   3.702939e-21 
1.496600e-01   3.501098e-21 
1.523800e-01   3.297993e-21 
1.551000e-01   3.102335e-21 
1.578200e-01   2.917171e-21 
1.605500e-01   2.742691e-21 
1.632700e-01   2.580048e-21 
1.659900e-01   2.428086e-21 
1.687100e-01   2.286161e-21 
1.714300e-01   2.153591e-21 
1.741500e-01   2.029710e-21 
1.768700e-01   1.913887e-21 
1.795900e-01   1.805530e-21 
1.823100e-01   1.704095e-21 
1.850400e-01   1.608744e-21 
1.877600e-01   1.519708e-21 
1.904800e-01   1.436205e-21 
1.933200e-01   1.354500e-21 
1.959200e-01   1.284268e-21 
1.986400e-01   1.215149e-21 
2.040800e-01   1.627921e-21 
2.068000e-01   1.559644e-21 
2.095300e-01   1.493831e-21 
2.122500e-01   1.431382e-21 
2.149700e-01   1.372061e-21 
2.176900e-01   1.315751e-21 
2.204100e-01   1.262290e-21 
2.231300e-01   1.211511e-21 
2.258500e-01   1.163248e-21 
2.285700e-01   1.117344e-21 
2.312900e-01   1.073659e-21 
2.340200e-01   1.031907e-21 
2.367400e-01   9.922686e-22 
2.394600e-01   9.544735e-22 
2.421800e-01   9.184145e-22 
2.449000e-01   8.839926e-22 
2.476200e-01   8.511176e-22 
2.503400e-01   8.197028e-22 
2.530600e-01   7.896700e-22 
2.557800e-01   7.609445e-22 
2.585100e-01   7.333587e-22 
2.612300e-01   7.070510e-22 
2.639500e-01   6.818566e-22 
2.666700e-01   6.577195e-22 
2.693900e-01   6.345861e-22 
2.721100e-01   6.124062e-22 
2.857200e-01   5.142122e-22 
2.993200e-01   4.339757e-22 
3.129300e-01   3.678664e-22 
3.265300e-01   3.131507e-22 
3.401400e-01   2.675606e-22 
3.537400e-01   2.294488e-22 
3.673500e-01   1.974048e-22 
3.809500e-01   1.703941e-22 
3.945600e-01   1.475098e-22 
4.081700e-01   1.280698e-22 
4.217700e-01   1.115126e-22 
4.353800e-01   9.734579e-23 
4.489800e-01   8.520733e-23 
4.625900e-01   7.476156e-23 
4.761900e-01   6.576098e-23 
4.898000e-01   5.797401e-23 
5.034000e-01   5.122964e-23 
5.170100e-01   4.536482e-23 
5.306100e-01   4.026124e-23 
5.578300e-01   3.190226e-23 
5.714300e-01   2.848469e-23 
5.850400e-01   2.547884e-23 
5.986400e-01   2.283475e-23 
6.122500e-01   2.050027e-23 
6.258500e-01   1.843807e-23 
6.394600e-01   1.661027e-23 
6.530600e-01   1.498960e-23 
6.666700e-01   1.354785e-23 
6.802800e-01   1.226336e-23 
6.938800e-01   1.111900e-23 
7.074900e-01   1.009571e-23 
7.210900e-01   9.180534e-24 
7.347000e-01   8.359535e-24 
7.483000e-01   7.622959e-24 
7.619100e-01   6.960147e-24 
7.755100e-01   6.363057e-24 
7.891200e-01   5.824796e-24 
8.027200e-01   5.339048e-24 
8.163300e-01   4.899434e-24 
8.299400e-01   4.501342e-24 
8.435400e-01   4.140630e-24 
8.571500e-01   3.812885e-24 
8.707500e-01   3.515159e-24 
8.843600e-01   3.243352e-24 
8.979600e-01   2.996433e-24 
9.115700e-01   2.770989e-24 
9.251701e-01   2.565219e-24 
9.387800e-01   2.376919e-24 
9.523900e-01   2.204548e-24 
9.659900e-01   2.046703e-24 
9.796000e-01   1.901793e-24 
9.932000e-01   1.768817e-24 
1.006800e+00   1.645987e-24 
1.020400e+00   1.533528e-24 
1.034000e+00   1.429947e-24 
1.047600e+00   1.334453e-24 
1.061200e+00   1.246333e-24 
1.074800e+00   1.164946e-24 
1.088400e+00   1.089708e-24 
1.102000e+00   1.020096e-24 
1.115700e+00   9.551774e-25 
1.129300e+00   8.954676e-25 
1.142900e+00   8.395338e-25 
1.156500e+00   7.881409e-25 
1.170100e+00   7.403960e-25 
1.183700e+00   6.960064e-25 
1.197300e+00   6.547043e-25 
1.210900e+00   6.162472e-25 
1.224500e+00   5.804123e-25 
1.227200e+00   5.735924e-25 
1.229900e+00   5.668659e-25 
1.232700e+00   5.599879e-25 
1.235400e+00   5.534482e-25 
1.238100e+00   5.469980e-25 
1.240800e+00   5.406357e-25 
1.243500e+00   5.343600e-25 
1.246300e+00   5.279420e-25 
1.249000e+00   5.218386e-25 
1.257200e+00   5.633802e-25 
1.259900e+00   5.571742e-25 
1.262600e+00   5.508357e-25 
1.265300e+00   5.444659e-25 
1.268000e+00   5.381192e-25 
1.270800e+00   5.315915e-25 
1.273500e+00   5.253648e-25 
1.276200e+00   5.192118e-25 
1.278900e+00   5.131362e-25 
1.281600e+00   5.066051e-25 
1.289800e+00   5.170942e-25 
1.292500e+00   5.112137e-25 
1.295200e+00   5.053205e-25 
1.298000e+00   4.992406e-25 
1.300700e+00   4.934314e-25 
1.303400e+00   4.876864e-25 
1.306100e+00   4.820107e-25 
1.308900e+00   4.762015e-25 
1.311600e+00   4.706746e-25 
1.314300e+00   4.652212e-25 
1.317000e+00   4.598404e-25 
1.319700e+00   4.545320e-25 
1.322500e+00   4.491023e-25 
1.352200e+00   3.959475e-25 
1.327900e+00   4.388435e-25 
1.330600e+00   4.338171e-25 
1.333300e+00   4.288587e-25 
1.336100e+00   4.237860e-25 
1.338800e+00   4.189610e-25 
1.341500e+00   4.142006e-25 
1.344200e+00   4.095030e-25 
1.346900e+00   4.048680e-25 
1.349700e+00   4.001263e-25 
1.352400e+00   3.956155e-25 
1.355100e+00   3.911640e-25 
1.357800e+00   3.867715e-25 
1.360600e+00   3.822767e-25 
1.363300e+00   3.780007e-25 
1.366000e+00   3.737806e-25 
1.368700e+00   3.696157e-25 
1.371400e+00   3.655052e-25 
1.374200e+00   3.612992e-25 
1.376900e+00   3.572967e-25 
1.379600e+00   3.533466e-25 
1.382300e+00   3.494477e-25 
1.385000e+00   3.455988e-25 
1.387800e+00   3.416604e-25 
1.390500e+00   3.379122e-25 
1.393200e+00   3.342123e-25 
1.395900e+00   3.305601e-25 
1.398700e+00   3.268218e-25 
1.401400e+00   3.232641e-25 
1.404100e+00   3.197520e-25 
1.406800e+00   3.162847e-25 
1.409500e+00   3.128616e-25 
1.412300e+00   3.093576e-25 
1.415000e+00   3.060222e-25 
1.417700e+00   3.027292e-25 
1.420400e+00   2.994780e-25 
1.423100e+00   2.962678e-25 
1.425900e+00   2.929815e-25 
1.428600e+00   2.898531e-25 
1.431300e+00   2.867639e-25 
1.434000e+00   2.837134e-25 
1.436700e+00   2.802082e-25 
1.439500e+00   2.771274e-25 
1.442200e+00   2.741944e-25 
1.444900e+00   2.712978e-25 
1.447600e+00   2.684374e-25 
1.450400e+00   2.655083e-25 
1.453100e+00   2.627197e-25 
1.455800e+00   1.590131e-24 
1.458500e+00   1.587034e-24 
1.461200e+00   1.578870e-24 
1.464000e+00   1.567306e-24 
1.466700e+00   1.554555e-24 
1.469400e+00   1.540984e-24 
1.472100e+00   1.526999e-24 
1.474800e+00   1.512838e-24 
1.477600e+00   1.498108e-24 
1.480300e+00   1.483941e-24 
1.483000e+00   1.469861e-24 
1.485700e+00   1.455891e-24 
1.488400e+00   1.442050e-24 
1.491200e+00   1.427838e-24 
1.493900e+00   1.414278e-24 
1.496600e+00   1.400859e-24 
1.523800e+00   1.273363e-24 
1.551000e+00   1.158688e-24 
1.578200e+00   1.055450e-24 
1.605500e+00   9.590307e-25 
1.632700e+00   8.755631e-25 
1.823100e+00   4.770811e-25 
2.040800e+00   2.546715e-25 
2.176900e+00   1.762407e-25 
2.340200e+00   1.180405e-25 
2.530600e+00   7.500755e-26 
2.829900e+00   3.781143e-26 
3.047600e+00   2.381225e-26 
3.401400e+00   1.127439e-26 
3.700700e+00   6.362330e-27 
4.000000e+00   3.659190e-27 
4.299300e+00   1.917014e-27 
4.680300e+00   8.736354e-28 
5.006800e+00   4.235457e-28 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_2_000GeV.txt <==
9.523900e-02   5.683908e-21 
9.796000e-02   4.995582e-21 
1.006800e-01   4.399283e-21 
1.034000e-01   3.881497e-21 
1.061200e-01   3.431013e-21 
1.088400e-01   3.038343e-21 
1.115700e-01   2.694249e-21 
1.142900e-01   2.394389e-21 
1.170100e-01   2.131580e-21 
1.197300e-01   1.900850e-21 
1.224500e-01   1.697936e-21 
1.251700e-01   1.519195e-21 
1.278900e-01   1.361492e-21 
1.306100e-01   1.222131e-21 
1.333300e-01   1.098792e-21 
1.360600e-01   9.890888e-22 
1.469400e-01   3.434189e-21 
1.496600e-01   3.241946e-21 
1.523800e-01   3.049152e-21 
1.551000e-01   2.863828e-21 
1.578200e-01   2.688745e-21 
1.605500e-01   2.524011e-21 
1.632700e-01   2.370666e-21 
1.659900e-01   2.227582e-21 
1.687100e-01   2.094123e-21 
1.714300e-01   1.969622e-21 
1.741500e-01   1.853433e-21 
1.768700e-01   1.744941e-21 
1.795900e-01   1.643575e-21 
1.823100e-01   1.548808e-21 
1.850400e-01   1.459840e-21 
1.877600e-01   1.376876e-21 
1.904800e-01   1.299169e-21 
1.933200e-01   1.223241e-21 
1.959200e-01   1.158059e-21 
1.986400e-01   1.093995e-21 
2.040800e-01   1.465330e-21 
2.068000e-01   1.401779e-21 
2.095300e-01   1.340617e-21 
2.122500e-01   1.282654e-21 
2.149700e-01   1.227658e-21 
2.176900e-01   1.175510e-21 
2.204100e-01   1.126054e-21 
2.231300e-01   1.079130e-21 
2.258500e-01   1.034579e-21 
2.285700e-01   9.922519e-22 
2.312900e-01   9.520153e-22 
2.340200e-01   9.136018e-22 
2.367400e-01   8.771739e-22 
2.394600e-01   8.424787e-22 
2.421800e-01   8.094143e-22 
2.449000e-01   7.778882e-22 
2.476200e-01   7.478136e-22 
2.503400e-01   7.191071e-22 
2.530600e-01   6.916964e-22 
2.557800e-01   6.655095e-22 
2.585100e-01   6.403916e-22 
2.612300e-01   6.164657e-22 
2.639500e-01   5.935796e-22 
2.666700e-01   5.716805e-22 
2.693900e-01   5.507172e-22 
2.721100e-01   5.306428e-22 
2.857200e-01   4.420882e-22 
2.993200e-01   3.701792e-22 
3.129300e-01   3.113082e-22 
3.265300e-01   2.628987e-22 
3.401400e-01   2.228270e-22 
3.537400e-01   1.895508e-22 
3.673500e-01   1.617597e-22 
3.809500e-01   1.384925e-22 
3.945600e-01   1.189142e-22 
4.081700e-01   1.023963e-22 
4.217700e-01   8.842520e-23 
4.353800e-01   7.655425e-23 
4.489800e-01   6.645302e-23 
4.625900e-01   5.782112e-23 
4.761900e-01   5.043562e-23 
4.898000e-01   4.409075e-23 
5.034000e-01   3.863423e-23 
5.170100e-01   3.392325e-23 
5.306100e-01   2.985241e-23 
5.578300e-01   2.325418e-23 
5.714300e-01   2.058595e-23 
5.850400e-01   1.825645e-23 
5.986400e-01   1.622153e-23 
6.122500e-01   1.443777e-23 
6.258500e-01   1.287339e-23 
6.394600e-01   1.149682e-23 
6.530600e-01   1.028507e-23 
6.666700e-01   9.214888e-24 
6.802800e-01   8.268838e-24 
6.938800e-01   7.431668e-24 
7.074900e-01   6.688509e-24 
7.210900e-01   6.028716e-24 
7.347000e-01   5.441135e-24 
7.483000e-01   4.917837e-24 
7.619100e-01   4.450392e-24 
7.755100e-01   4.032843e-24 
7.891200e-01   3.658776e-24 
8.027200e-01   3.323694e-24 
8.163300e-01   3.022675e-24 
8.299400e-01   2.751846e-24 
8.435400e-01   2.508508e-24 
8.571500e-01   2.289055e-24 
8.707500e-01   2.091184e-24 
8.843600e-01   1.912295e-24 
8.979600e-01   1.750615e-24 
9.115700e-01   1.604102e-24 
9.251701e-01   1.471379e-24 
9.387800e-01   1.350838e-24 
9.523900e-01   1.241326e-24 
9.659900e-01   1.141801e-24 
9.796000e-01   1.051123e-24 
9.932000e-01   9.685441e-25 
1.006800e+00   8.932084e-25 
1.020400e+00   8.244147e-25 
1.034000e+00   7.615353e-25 
1.047600e+00   7.040089e-25 
1.061200e+00   6.513313e-25 
1.074800e+00   6.030518e-25 
1.088400e+00   5.587645e-25 
1.102000e+00   5.181046e-25 
1.115700e+00   4.804805e-25 
1.129300e+00   4.461445e-25 
1.142900e+00   4.145431e-25 
1.156500e+00   3.854363e-25 
1.170100e+00   3.586068e-25 
1.183700e+00   3.338570e-25 
1.197300e+00   3.110097e-25 
1.210900e+00   2.899029e-25 
1.224500e+00   2.703905e-25 
1.227200e+00   2.666947e-25 
1.229900e+00   2.630553e-25 
1.232700e+00   2.593397e-25 
1.235400e+00   2.558127e-25 
1.238100e+00   2.523392e-25 
1.240800e+00   2.489187e-25 
1.243500e+00   2.455501e-25 
1.246300e+00   2.421107e-25 
1.249000e+00   2.388450e-25 
1.257200e+00   2.554769e-25 
1.259900e+00   2.521655e-25 
1.262600e+00   2.488088e-25 
1.265300e+00   2.454510e-25 
1.268000e+00   2.421163e-25 
1.270800e+00   2.386953e-25 
1.273500e+00   2.354386e-25 
1.276200e+00   2.322265e-25 
1.278900e+00   2.290609e-25 
1.281600e+00   2.259419e-25 
1.289800e+00   2.289075e-25 
1.292500e+00   2.258602e-25 
1.295200e+00   2.228193e-25 
1.298000e+00   2.196920e-25 
1.300700e+00   2.167108e-25 
1.303400e+00   2.137685e-25 
1.306100e+00   2.108670e-25 
1.308900e+00   2.079026e-25 
1.311600e+00   2.050867e-25 
1.314300e+00   2.023131e-25 
1.317000e+00   1.995807e-25 
1.319700e+00   1.968895e-25 
1.322500e+00   1.941413e-25 
1.352200e+00   1.674887e-25 
1.327900e+00   1.889615e-25 
1.330600e+00   1.864296e-25 
1.333300e+00   1.839357e-25 
1.336100e+00   1.813889e-25 
1.338800e+00   1.789703e-25 
1.341500e+00   1.765878e-25 
1.344200e+00   1.742406e-25 
1.346900e+00   1.719284e-25 
1.349700e+00   1.695667e-25 
1.352400e+00   1.673237e-25 
1.355100e+00   1.651138e-25 
1.357800e+00   1.629365e-25 
1.360600e+00   1.607124e-25 
1.363300e+00   1.586000e-25 
1.366000e+00   1.565185e-25 
1.368700e+00   1.544675e-25 
1.371400e+00   1.524465e-25 
1.374200e+00   1.503818e-25 
1.376900e+00   1.484206e-25 
1.379600e+00   1.463344e-25 
1.382300e+00   1.444305e-25 
1.385000e+00   1.425544e-25 
1.387800e+00   1.406374e-25 
1.390500e+00   1.388162e-25 
1.393200e+00   1.370214e-25 
1.395900e+00   1.352524e-25 
1.398700e+00   1.334449e-25 
1.401400e+00   1.317274e-25 
1.404100e+00   1.300346e-25 
1.406800e+00   1.283662e-25 
1.409500e+00   1.267218e-25 
1.412300e+00   1.250411e-25 
1.415000e+00   1.234441e-25 
1.417700e+00   1.218701e-25 
1.420400e+00   1.203182e-25 
1.423100e+00   1.187886e-25 
1.425900e+00   1.172251e-25 
1.428600e+00   1.157394e-25 
1.431300e+00   1.142746e-25 
1.434000e+00   1.128305e-25 
1.436700e+00   1.114070e-25 
1.439500e+00   1.099518e-25 
1.442200e+00   1.085687e-25 
1.444900e+00   1.072050e-25 
1.447600e+00   1.058605e-25 
1.450400e+00   1.044860e-25 
1.453100e+00   1.031795e-25 
1.455800e+00   6.260195e-25 
1.458500e+00   6.235394e-25 
1.461200e+00   6.190766e-25 
1.464000e+00   6.132480e-25 
1.466700e+00   6.070213e-25 
1.469400e+00   6.004956e-25 
1.472100e+00   5.938323e-25 
1.474800e+00   5.871235e-25 
1.477600e+00   5.801741e-25 
1.480300e+00   5.735125e-25 
1.483000e+00   5.669076e-25 
1.485700e+00   5.603694e-25 
1.488400e+00   5.539042e-25 
1.491200e+00   5.472790e-25 
1.493900e+00   5.409690e-25 
1.496600e+00   5.347358e-25 
1.523800e+00   4.760728e-25 
1.551000e+00   4.242375e-25 
1.578200e+00   3.783966e-25 
1.605500e+00   3.377126e-25 
1.632700e+00   3.018607e-25 
1.823100e+00   1.420894e-25 
2.040800e+00   6.342900e-26 
2.176900e+00   3.949566e-26 
2.340200e+00   2.288981e-26 
2.530600e+00   1.221231e-26 
2.829900e+00   4.713768e-27 
3.047600e+00   2.461518e-27 
3.401400e+00   8.305675e-28 
3.700700e+00   3.209631e-28 
4.000000e+00   1.181046e-28 
4.299300e+00   3.993497e-29 
4.680300e+00   8.756928e-30 
5.006800e+00   1.073308e-30 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_2_500GeV.txt <==
9.523900e-02   5.748385e-21 
9.796000e-02   5.054053e-21 
1.006800e-01   4.452366e-21 
1.034000e-01   3.929735e-21 
1.061200e-01   3.474897e-21 
1.088400e-01   3.078306e-21 
1.115700e-01   2.730670e-21 
1.142900e-01   2.427627e-21 
1.170100e-01   2.161948e-21 
1.197300e-01   1.928624e-21 
1.224500e-01   1.723365e-21 
1.251700e-01   1.542501e-21 
1.278900e-01   1.382875e-21 
1.306100e-01   1.241772e-21 
1.333300e-01   1.116852e-21 
1.360600e-01   1.005707e-21 
1.469400e-01   3.493105e-21 
1.496600e-01   3.298725e-21 
1.523800e-01   3.103643e-21 
1.551000e-01   2.916033e-21 
1.578200e-01   2.738719e-21 
1.605500e-01   2.571828e-21 
1.632700e-01   2.416427e-21 
1.659900e-01   2.271381e-21 
1.687100e-01   2.136053e-21 
1.714300e-01   2.009770e-21 
1.741500e-01   1.891884e-21 
1.768700e-01   1.781774e-21 
1.795900e-01   1.678866e-21 
1.823100e-01   1.582630e-21 
1.850400e-01   1.492256e-21 
1.877600e-01   1.407954e-21 
1.904800e-01   1.328971e-21 
1.933200e-01   1.251771e-21 
1.959200e-01   1.185479e-21 
1.986400e-01   1.120303e-21 
2.040800e-01   1.500872e-21 
2.068000e-01   1.436275e-21 
2.095300e-01   1.374084e-21 
2.122500e-01   1.315128e-21 
2.149700e-01   1.259174e-21 
2.176900e-01   1.206105e-21 
2.204100e-01   1.155764e-21 
2.231300e-01   1.107987e-21 
2.258500e-01   1.062616e-21 
2.285700e-01   1.019498e-21 
2.312900e-01   9.784990e-22 
2.340200e-01   9.393479e-22 
2.367400e-01   9.022104e-22 
2.394600e-01   8.668305e-22 
2.421800e-01   8.331043e-22 
2.449000e-01   8.009396e-22 
2.476200e-01   7.702465e-22 
2.503400e-01   7.409421e-22 
2.530600e-01   7.129529e-22 
2.557800e-01   6.862059e-22 
2.585100e-01   6.605440e-22 
2.612300e-01   6.360928e-22 
2.639500e-01   6.126980e-22 
2.666700e-01   5.903056e-22 
2.693900e-01   5.688643e-22 
2.721100e-01   5.483261e-22 
2.857200e-01   4.576504e-22 
2.993200e-01   3.839126e-22 
3.129300e-01   3.234542e-22 
3.265300e-01   2.736642e-22 
3.401400e-01   2.323871e-22 
3.537400e-01   1.980564e-22 
3.673500e-01   1.693398e-22 
3.809500e-01   1.452596e-22 
3.945600e-01   1.249646e-22 
4.081700e-01   1.078147e-22 
4.217700e-01   9.328511e-23 
4.353800e-01   8.091930e-23 
4.489800e-01   7.038025e-23 
4.625900e-01   6.135936e-23 
4.761900e-01   5.362818e-23 
4.898000e-01   4.697544e-23 
5.034000e-01   4.124449e-23 
5.170100e-01   3.628799e-23 
5.306100e-01   3.199804e-23 
5.578300e-01   2.502751e-23 
5.714300e-01   2.220135e-23 
5.850400e-01   1.972939e-23 
5.986400e-01   1.756667e-23 
6.122500e-01   1.566760e-23 
6.258500e-01   1.399920e-23 
6.394600e-01   1.252856e-23 
6.530600e-01   1.123172e-23 
6.666700e-01   1.008440e-23 
6.802800e-01   9.068354e-24 
6.938800e-01   8.167666e-24 
7.074900e-01   7.366709e-24 
7.210900e-01   6.654334e-24 
7.347000e-01   6.018800e-24 
7.483000e-01   5.451779e-24 
7.619100e-01   4.944366e-24 
7.755100e-01   4.490302e-24 
7.891200e-01   4.082787e-24 
8.027200e-01   3.717076e-24 
8.163300e-01   3.387945e-24 
8.299400e-01   3.091568e-24 
8.435400e-01   2.824523e-24 
8.571500e-01   2.583244e-24 
8.707500e-01   2.365294e-24 
8.843600e-01   2.167883e-24 
8.979600e-01   1.989132e-24 
9.115700e-01   1.826846e-24 
9.251701e-01   1.679557e-24 
9.387800e-01   1.545535e-24 
9.523900e-01   1.423546e-24 
9.659900e-01   1.312468e-24 
9.796000e-01   1.211072e-24 
9.932000e-01   1.118556e-24 
1.006800e+00   1.033690e-24 
1.020400e+00   9.563263e-25 
1.034000e+00   8.854780e-25 
1.047600e+00   8.205350e-25 
1.061200e+00   7.609508e-25 
1.074800e+00   7.062335e-25 
1.088400e+00   6.559423e-25 
1.102000e+00   6.096794e-25 
1.115700e+00   5.667857e-25 
1.129300e+00   5.275626e-25 
1.142900e+00   4.913916e-25 
1.156500e+00   4.580096e-25 
1.170100e+00   4.271769e-25 
1.183700e+00   3.986776e-25 
1.197300e+00   3.723152e-25 
1.210900e+00   3.479119e-25 
1.224500e+00   3.253061e-25 
1.227200e+00   3.210187e-25 
1.229900e+00   3.167955e-25 
1.232700e+00   3.124823e-25 
1.235400e+00   3.083857e-25 
1.238100e+00   3.043502e-25 
1.240800e+00   3.003744e-25 
1.243500e+00   2.964572e-25 
1.246300e+00   2.924559e-25 
1.249000e+00   2.886554e-25 
1.257200e+00   3.093678e-25 
1.259900e+00   3.055112e-25 
1.262600e+00   3.015956e-25 
1.265300e+00   2.976745e-25 
1.268000e+00   2.937773e-25 
1.270800e+00   2.897767e-25 
1.273500e+00   2.859666e-25 
1.276200e+00   2.822068e-25 
1.278900e+00   2.784998e-25 
1.281600e+00   2.748455e-25 
1.289800e+00   2.789340e-25 
1.292500e+00   2.753599e-25 
1.295200e+00   2.717899e-25 
1.298000e+00   2.681153e-25 
1.300700e+00   2.646106e-25 
1.303400e+00   2.611498e-25 
1.306100e+00   2.577355e-25 
1.308900e+00   2.542455e-25 
1.311600e+00   2.509291e-25 
1.314300e+00   2.476607e-25 
1.317000e+00   2.444399e-25 
1.319700e+00   2.412661e-25 
1.322500e+00   2.380238e-25 
1.352200e+00   2.065024e-25 
1.327900e+00   2.319089e-25 
1.330600e+00   2.289181e-25 
1.333300e+00   2.259713e-25 
1.336100e+00   2.229598e-25 
1.338800e+00   2.200992e-25 
1.341500e+00   2.172799e-25 
1.344200e+00   2.145015e-25 
1.346900e+00   2.117634e-25 
1.349700e+00   2.089651e-25 
1.352400e+00   2.063067e-25 
1.355100e+00   2.036861e-25 
1.357800e+00   2.011034e-25 
1.360600e+00   1.984640e-25 
1.363300e+00   1.959557e-25 
1.366000e+00   1.934832e-25 
1.368700e+00   1.910461e-25 
1.371400e+00   1.886437e-25 
1.374200e+00   1.861882e-25 
1.376900e+00   1.838547e-25 
1.379600e+00   1.815542e-25 
1.382300e+00   1.792863e-25 
1.385000e+00   1.770501e-25 
1.387800e+00   1.747646e-25 
1.390500e+00   1.725922e-25 
1.393200e+00   1.704503e-25 
1.395900e+00   1.683385e-25 
1.398700e+00   1.661796e-25 
1.401400e+00   1.641275e-25 
1.404100e+00   1.621040e-25 
1.406800e+00   1.601087e-25 
1.409500e+00   1.581413e-25 
1.412300e+00   1.561296e-25 
1.415000e+00   1.542173e-25 
1.417700e+00   1.523315e-25 
1.420400e+00   1.504717e-25 
1.423100e+00   1.486377e-25 
1.425900e+00   1.467623e-25 
1.428600e+00   1.449793e-25 
1.431300e+00   1.432207e-25 
1.434000e+00   1.414863e-25 
1.436700e+00   1.397756e-25 
1.439500e+00   1.380261e-25 
1.442200e+00   1.363628e-25 
1.444900e+00   1.347220e-25 
1.447600e+00   1.331035e-25 
1.450400e+00   1.314484e-25 
1.453100e+00   1.298744e-25 
1.455800e+00   7.880987e-25 
1.458500e+00   7.853984e-25 
1.461200e+00   7.801971e-25 
1.464000e+00   7.732841e-25 
1.466700e+00   7.658458e-25 
1.469400e+00   7.580217e-25 
1.472100e+00   7.500168e-25 
1.474800e+00   7.419446e-25 
1.477600e+00   7.335754e-25 
1.480300e+00   7.255460e-25 
1.483000e+00   7.175792e-25 
1.485700e+00   7.096892e-25 
1.488400e+00   7.018825e-25 
1.491200e+00   6.938785e-25 
1.493900e+00   6.862517e-25 
1.496600e+00   6.787143e-25 
1.523800e+00   6.075971e-25 
1.551000e+00   5.431130e-25 
1.578200e+00   4.870660e-25 
1.605500e+00   4.370908e-25 
1.632700e+00   3.928456e-25 
1.823100e+00   1.923793e-25 
2.040800e+00   8.989292e-26 
2.176900e+00   5.771052e-26 
2.340200e+00   3.474000e-26 
2.530600e+00   1.934673e-26 
2.829900e+00   8.323120e-27 
3.047600e+00   4.449934e-27 
3.401400e+00   1.663674e-27 
3.700700e+00   7.128302e-28 
4.000000e+00   2.987982e-28 
4.299300e+00   1.205345e-28 
4.680300e+00   3.678662e-29 
5.006800e+00   8.767768e-30 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_3_000GeV.txt <==
9.523900e-02   5.791604e-21 
9.796000e-02   5.093254e-21 
1.006800e-01   4.487960e-21 
1.034000e-01   3.962089e-21 
1.061200e-01   3.504337e-21 
1.088400e-01   3.105121e-21 
1.115700e-01   2.755116e-21 
1.142900e-01   2.449942e-21 
1.170100e-01   2.182339e-21 
1.197300e-01   1.947275e-21 
1.224500e-01   1.740446e-21 
1.251700e-01   1.558159e-21 
1.278900e-01   1.397244e-21 
1.306100e-01   1.254973e-21 
1.333300e-01   1.128991e-21 
1.360600e-01   1.016880e-21 
1.469400e-01   3.532642e-21 
1.496600e-01   3.336840e-21 
1.523800e-01   3.140233e-21 
1.551000e-01   2.951091e-21 
1.578200e-01   2.772287e-21 
1.605500e-01   2.603955e-21 
1.632700e-01   2.447181e-21 
1.659900e-01   2.300824e-21 
1.687100e-01   2.164244e-21 
1.714300e-01   2.036771e-21 
1.741500e-01   1.917749e-21 
1.768700e-01   1.806557e-21 
1.795900e-01   1.702618e-21 
1.823100e-01   1.605398e-21 
1.850400e-01   1.514081e-21 
1.877600e-01   1.428885e-21 
1.904800e-01   1.349047e-21 
1.933200e-01   1.270996e-21 
1.959200e-01   1.203959e-21 
1.986400e-01   1.138038e-21 
2.040800e-01   1.524758e-21 
2.068000e-01   1.459463e-21 
2.095300e-01   1.396584e-21 
2.122500e-01   1.336965e-21 
2.149700e-01   1.280373e-21 
2.176900e-01   1.226689e-21 
2.204100e-01   1.175755e-21 
2.231300e-01   1.127409e-21 
2.258500e-01   1.081488e-21 
2.285700e-01   1.037842e-21 
2.312900e-01   9.963340e-22 
2.340200e-01   9.566889e-22 
2.367400e-01   9.190775e-22 
2.394600e-01   8.832398e-22 
2.421800e-01   8.490712e-22 
2.449000e-01   8.164786e-22 
2.476200e-01   7.853721e-22 
2.503400e-01   7.556684e-22 
2.530600e-01   7.272917e-22 
2.557800e-01   7.001700e-22 
2.585100e-01   6.741438e-22 
2.612300e-01   6.493412e-22 
2.639500e-01   6.256059e-22 
2.666700e-01   6.028829e-22 
2.693900e-01   5.811215e-22 
2.721100e-01   5.602730e-22 
2.857200e-01   4.681766e-22 
2.993200e-01   3.932117e-22 
3.129300e-01   3.316883e-22 
3.265300e-01   2.809712e-22 
3.401400e-01   2.388833e-22 
3.537400e-01   2.038432e-22 
3.673500e-01   1.745031e-22 
3.809500e-01   1.498747e-22 
3.945600e-01   1.290960e-22 
4.081700e-01   1.115191e-22 
4.217700e-01   9.661217e-23 
4.353800e-01   8.391161e-23 
4.489800e-01   7.307580e-23 
4.625900e-01   6.379099e-23 
4.761900e-01   5.582509e-23 
4.898000e-01   4.896295e-23 
5.034000e-01   4.304523e-23 
5.170100e-01   3.792158e-23 
5.306100e-01   3.348219e-23 
5.578300e-01   2.625725e-23 
5.714300e-01   2.332302e-23 
5.850400e-01   2.075362e-23 
5.986400e-01   1.850321e-23 
6.122500e-01   1.652497e-23 
6.258500e-01   1.478510e-23 
6.394600e-01   1.324973e-23 
6.530600e-01   1.189432e-23 
6.666700e-01   1.069384e-23 
6.802800e-01   9.629102e-24 
6.938800e-01   8.684580e-24 
7.074900e-01   7.843708e-24 
7.210900e-01   7.094979e-24 
7.347000e-01   6.426259e-24 
7.483000e-01   5.828944e-24 
7.619100e-01   5.293819e-24 
7.755100e-01   4.813991e-24 
7.891200e-01   4.383254e-24 
8.027200e-01   3.996259e-24 
8.163300e-01   3.647571e-24 
8.299400e-01   3.333220e-24 
8.435400e-01   3.049650e-24 
8.571500e-01   2.793141e-24 
8.707500e-01   2.561165e-24 
8.843600e-01   2.350791e-24 
8.979600e-01   2.159674e-24 
9.115700e-01   1.986318e-24 
9.251701e-01   1.828797e-24 
9.387800e-01   1.685296e-24 
9.523900e-01   1.554522e-24 
9.659900e-01   1.435305e-24 
9.796000e-01   1.326349e-24 
9.932000e-01   1.226814e-24 
1.006800e+00   1.135728e-24 
1.020400e+00   1.052290e-24 
1.034000e+00   9.757847e-25 
1.047600e+00   9.055714e-25 
1.061200e+00   8.410728e-25 
1.074800e+00   7.817701e-25 
1.088400e+00   7.271979e-25 
1.102000e+00   6.769351e-25 
1.115700e+00   6.302747e-25 
1.129300e+00   5.875543e-25 
1.142900e+00   5.481093e-25 
1.156500e+00   5.116594e-25 
1.170100e+00   4.779512e-25 
1.183700e+00   4.467554e-25 
1.197300e+00   4.178616e-25 
1.210900e+00   3.910821e-25 
1.224500e+00   3.662427e-25 
1.227200e+00   3.615286e-25 
1.229900e+00   3.568833e-25 
1.232700e+00   3.521378e-25 
1.235400e+00   3.476300e-25 
1.238100e+00   3.431877e-25 
1.240800e+00   3.388100e-25 
1.243500e+00   3.344962e-25 
1.246300e+00   3.300882e-25 
1.249000e+00   3.259006e-25 
1.257200e+00   3.497457e-25 
1.259900e+00   3.454947e-25 
1.262600e+00   3.411734e-25 
1.265300e+00   3.368438e-25 
1.268000e+00   3.325379e-25 
1.270800e+00   3.281160e-25 
1.273500e+00   3.239031e-25 
1.276200e+00   3.197452e-25 
1.278900e+00   3.156439e-25 
1.281600e+00   3.116002e-25 
1.289800e+00   3.165875e-25 
1.292500e+00   3.126294e-25 
1.295200e+00   3.086733e-25 
1.298000e+00   3.045994e-25 
1.300700e+00   3.007126e-25 
1.303400e+00   2.968732e-25 
1.306100e+00   2.930844e-25 
1.308900e+00   2.892104e-25 
1.311600e+00   2.855280e-25 
1.314300e+00   2.818980e-25 
1.317000e+00   2.783199e-25 
1.319700e+00   2.747932e-25 
1.322500e+00   2.711896e-25 
1.352200e+00   2.361001e-25 
1.327900e+00   2.643901e-25 
1.330600e+00   2.610634e-25 
1.333300e+00   2.577842e-25 
1.336100e+00   2.544330e-25 
1.338800e+00   2.512483e-25 
1.341500e+00   2.481092e-25 
1.344200e+00   2.450145e-25 
1.346900e+00   2.419636e-25 
1.349700e+00   2.388455e-25 
1.352400e+00   2.358821e-25 
1.355100e+00   2.329602e-25 
1.357800e+00   2.300797e-25 
1.360600e+00   2.271352e-25 
1.363300e+00   2.243364e-25 
1.366000e+00   2.215769e-25 
1.368700e+00   2.188559e-25 
1.371400e+00   2.161730e-25 
1.374200e+00   2.134302e-25 
1.376900e+00   2.108228e-25 
1.379600e+00   2.082517e-25 
1.382300e+00   2.057162e-25 
1.385000e+00   2.032159e-25 
1.387800e+00   2.006596e-25 
1.390500e+00   1.982291e-25 
1.393200e+00   1.958322e-25 
1.395900e+00   1.934681e-25 
1.398700e+00   1.910509e-25 
1.401400e+00   1.887526e-25 
1.404100e+00   1.864858e-25 
1.406800e+00   1.842498e-25 
1.409500e+00   1.820448e-25 
1.412300e+00   1.797892e-25 
1.415000e+00   1.776448e-25 
1.417700e+00   1.755293e-25 
1.420400e+00   1.734425e-25 
1.423100e+00   1.713841e-25 
1.425900e+00   1.692788e-25 
1.428600e+00   1.672765e-25 
1.431300e+00   1.653013e-25 
1.434000e+00   1.633524e-25 
1.436700e+00   1.614299e-25 
1.439500e+00   1.592018e-25 
1.442200e+00   1.573324e-25 
1.444900e+00   1.554880e-25 
1.447600e+00   1.536682e-25 
1.450400e+00   1.518067e-25 
1.453100e+00   1.500360e-25 
1.455800e+00   9.101308e-25 
1.458500e+00   9.072953e-25 
1.461200e+00   9.015680e-25 
1.464000e+00   8.938708e-25 
1.466700e+00   8.855507e-25 
1.469400e+00   8.767807e-25 
1.472100e+00   8.677939e-25 
1.474800e+00   8.587250e-25 
1.477600e+00   8.493162e-25 
1.480300e+00   8.402853e-25 
1.483000e+00   8.313216e-25 
1.485700e+00   8.224409e-25 
1.488400e+00   8.136505e-25 
1.491200e+00   8.046365e-25 
1.493900e+00   7.960445e-25 
1.496600e+00   7.875503e-25 
1.523800e+00   7.072877e-25 
1.551000e+00   6.358291e-25 
1.578200e+00   5.721533e-25 
1.605500e+00   5.152113e-25 
1.632700e+00   4.646521e-25 
1.823100e+00   2.332223e-25 
2.040800e+00   1.122473e-25 
2.176900e+00   7.345290e-26 
2.340200e+00   4.527490e-26 
2.530600e+00   2.594739e-26 
2.829900e+00   1.129987e-26 
3.047600e+00   6.495708e-27 
3.401400e+00   2.597983e-27 
3.700700e+00   1.187618e-27 
4.000000e+00   5.366883e-28 
4.299300e+00   2.369868e-28 
4.680300e+00   8.355128e-29 
5.006800e+00   2.524362e-29 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_3_500GeV.txt <==
9.523900e-02   5.822589e-21 
9.796000e-02   5.121363e-21 
1.006800e-01   4.513487e-21 
1.034000e-01   3.985294e-21 
1.061200e-01   3.525455e-21 
1.088400e-01   3.124363e-21 
1.115700e-01   2.772657e-21 
1.142900e-01   2.465956e-21 
1.170100e-01   2.196974e-21 
1.197300e-01   1.960666e-21 
1.224500e-01   1.752710e-21 
1.251700e-01   1.569403e-21 
1.278900e-01   1.407564e-21 
1.306100e-01   1.264455e-21 
1.333300e-01   1.137712e-21 
1.360600e-01   1.024907e-21 
1.469400e-01   3.561008e-21 
1.496600e-01   3.364189e-21 
1.523800e-01   3.166492e-21 
1.551000e-01   2.976256e-21 
1.578200e-01   2.796387e-21 
1.605500e-01   2.627025e-21 
1.632700e-01   2.469268e-21 
1.659900e-01   2.321973e-21 
1.687100e-01   2.184499e-21 
1.714300e-01   2.056171e-21 
1.741500e-01   1.936337e-21 
1.768700e-01   1.824370e-21 
1.795900e-01   1.719692e-21 
1.823100e-01   1.621767e-21 
1.850400e-01   1.529776e-21 
1.877600e-01   1.443938e-21 
1.904800e-01   1.363488e-21 
1.933200e-01   1.284827e-21 
1.959200e-01   1.217257e-21 
1.986400e-01   1.150802e-21 
2.040800e-01   1.541914e-21 
2.068000e-01   1.476118e-21 
2.095300e-01   1.412747e-21 
2.122500e-01   1.352654e-21 
2.149700e-01   1.295604e-21 
2.176900e-01   1.241480e-21 
2.204100e-01   1.190123e-21 
2.231300e-01   1.141369e-21 
2.258500e-01   1.095056e-21 
2.285700e-01   1.051032e-21 
2.312900e-01   1.009159e-21 
2.340200e-01   9.691608e-22 
2.367400e-01   9.312100e-22 
2.394600e-01   8.950445e-22 
2.421800e-01   8.605593e-22 
2.449000e-01   8.276612e-22 
2.476200e-01   7.962584e-22 
2.503400e-01   7.662679e-22 
2.530600e-01   7.376141e-22 
2.557800e-01   7.102241e-22 
2.585100e-01   6.839374e-22 
2.612300e-01   6.588828e-22 
2.639500e-01   6.349037e-22 
2.666700e-01   6.119445e-22 
2.693900e-01   5.899539e-22 
2.721100e-01   5.688827e-22 
2.857200e-01   4.757676e-22 
2.993200e-01   3.999236e-22 
3.129300e-01   3.376357e-22 
3.265300e-01   2.862530e-22 
3.401400e-01   2.435830e-22 
3.537400e-01   2.080329e-22 
3.673500e-01   1.782444e-22 
3.809500e-01   1.532214e-22 
3.945600e-01   1.320945e-22 
4.081700e-01   1.142099e-22 
4.217700e-01   9.903072e-23 
4.353800e-01   8.608863e-23 
4.489800e-01   7.503857e-23 
4.625900e-01   6.556298e-23 
4.761900e-01   5.742739e-23 
4.898000e-01   5.041370e-23 
5.034000e-01   4.436076e-23 
5.170100e-01   3.911600e-23 
5.306100e-01   3.456824e-23 
5.578300e-01   2.715866e-23 
5.714300e-01   2.414587e-23 
5.850400e-01   2.150564e-23 
5.986400e-01   1.919144e-23 
6.122500e-01   1.715553e-23 
6.258500e-01   1.536358e-23 
6.394600e-01   1.378102e-23 
6.530600e-01   1.238286e-23 
6.666700e-01   1.114354e-23 
6.802800e-01   1.004347e-23 
6.938800e-01   9.066871e-24 
7.074900e-01   8.196753e-24 
7.210900e-01   7.421378e-24 
7.347000e-01   6.728316e-24 
7.483000e-01   6.108769e-24 
7.619100e-01   5.553284e-24 
7.755100e-01   5.054779e-24 
7.891200e-01   4.606947e-24 
8.027200e-01   4.204269e-24 
8.163300e-01   3.841165e-24 
8.299400e-01   3.513553e-24 
8.435400e-01   3.217782e-24 
8.571500e-01   2.950024e-24 
8.707500e-01   2.707677e-24 
8.843600e-01   2.487306e-24 
8.979600e-01   2.287777e-24 
9.115700e-01   2.106268e-24 
9.251701e-01   1.941207e-24 
9.387800e-01   1.790714e-24 
9.523900e-01   1.653457e-24 
9.659900e-01   1.528225e-24 
9.796000e-01   1.413678e-24 
9.932000e-01   1.308953e-24 
1.006800e+00   1.212636e-24 
1.020400e+00   1.124718e-24 
1.034000e+00   1.044039e-24 
1.047600e+00   9.699344e-25 
1.061200e+00   9.018038e-25 
1.074800e+00   8.391105e-25 
1.088400e+00   7.813699e-25 
1.102000e+00   7.281436e-25 
1.115700e+00   6.786912e-25 
1.129300e+00   6.333755e-25 
1.142900e+00   5.911409e-25 
1.156500e+00   5.524270e-25 
1.170100e+00   5.165948e-25 
1.183700e+00   4.834047e-25 
1.197300e+00   4.526308e-25 
1.210900e+00   4.240673e-25 
1.224500e+00   3.975514e-25 
1.227200e+00   3.925161e-25 
1.229900e+00   3.875539e-25 
1.232700e+00   3.824836e-25 
1.235400e+00   3.776661e-25 
1.238100e+00   3.729183e-25 
1.240800e+00   3.682387e-25 
1.243500e+00   3.636264e-25 
1.246300e+00   3.589129e-25 
1.249000e+00   3.544339e-25 
1.257200e+00   3.807367e-25 
1.259900e+00   3.761886e-25 
1.262600e+00   3.715617e-25 
1.265300e+00   3.669236e-25 
1.268000e+00   3.623093e-25 
1.270800e+00   3.575695e-25 
1.273500e+00   3.530529e-25 
1.276200e+00   3.485941e-25 
1.278900e+00   3.441952e-25 
1.281600e+00   3.398573e-25 
1.289800e+00   3.455688e-25 
1.292500e+00   3.413207e-25 
1.295200e+00   3.370726e-25 
1.298000e+00   3.326969e-25 
1.300700e+00   3.285210e-25 
1.303400e+00   3.243952e-25 
1.306100e+00   3.203226e-25 
1.308900e+00   3.161579e-25 
1.311600e+00   3.121986e-25 
1.314300e+00   3.082948e-25 
1.317000e+00   3.044461e-25 
1.319700e+00   3.006522e-25 
1.322500e+00   2.967745e-25 
1.352200e+00   2.589798e-25 
1.327900e+00   2.894567e-25 
1.330600e+00   2.858750e-25 
1.333300e+00   2.823441e-25 
1.336100e+00   2.787351e-25 
1.338800e+00   2.753050e-25 
1.341500e+00   2.719231e-25 
1.344200e+00   2.685884e-25 
1.346900e+00   2.653008e-25 
1.349700e+00   2.619397e-25 
1.352400e+00   2.587448e-25 
1.355100e+00   2.555944e-25 
1.357800e+00   2.524879e-25 
1.360600e+00   2.493118e-25 
1.363300e+00   2.462924e-25 
1.366000e+00   2.433148e-25 
1.368700e+00   2.403782e-25 
1.371400e+00   2.374823e-25 
1.374200e+00   2.345213e-25 
1.376900e+00   2.317059e-25 
1.379600e+00   2.289290e-25 
1.382300e+00   2.261904e-25 
1.385000e+00   2.234891e-25 
1.387800e+00   2.207267e-25 
1.390500e+00   2.181002e-25 
1.393200e+00   2.155092e-25 
1.395900e+00   2.129535e-25 
1.398700e+00   2.103397e-25 
1.401400e+00   2.078540e-25 
1.404100e+00   2.054021e-25 
1.406800e+00   2.029832e-25 
1.409500e+00   2.005969e-25 
1.412300e+00   1.981562e-25 
1.415000e+00   1.958347e-25 
1.417700e+00   1.935444e-25 
1.420400e+00   1.912848e-25 
1.423100e+00   1.890554e-25 
1.425900e+00   1.867748e-25 
1.428600e+00   1.846055e-25 
1.431300e+00   1.824650e-25 
1.434000e+00   1.803530e-25 
1.436700e+00   1.782691e-25 
1.439500e+00   1.761371e-25 
1.442200e+00   1.741088e-25 
1.444900e+00   1.721074e-25 
1.447600e+00   1.701322e-25 
1.450400e+00   1.681114e-25 
1.453100e+00   1.661887e-25 
1.455800e+00   1.008128e-24 
1.458500e+00   1.005221e-24 
1.461200e+00   9.991077e-25 
1.464000e+00   9.908166e-25 
1.466700e+00   9.818224e-25 
1.469400e+00   9.723254e-25 
1.472100e+00   9.625844e-25 
1.474800e+00   9.527476e-25 
1.477600e+00   9.425364e-25 
1.480300e+00   9.327323e-25 
1.483000e+00   9.229987e-25 
1.485700e+00   9.133522e-25 
1.488400e+00   9.038028e-25 
1.491200e+00   8.940067e-25 
1.493900e+00   8.846681e-25 
1.496600e+00   8.754340e-25 
1.523800e+00   7.861025e-25 
1.551000e+00   7.082519e-25 
1.578200e+00   6.387448e-25 
1.605500e+00   5.764703e-25 
1.632700e+00   5.210705e-25 
1.823100e+00   2.657672e-25 
2.040800e+00   1.302901e-25 
2.176900e+00   8.629528e-26 
2.340200e+00   5.398461e-26 
2.530600e+00   3.148352e-26 
2.829900e+00   1.461748e-26 
3.047600e+00   8.289030e-27 
3.401400e+00   3.441386e-27 
3.700700e+00   1.627995e-27 
4.000000e+00   7.636179e-28 
4.299300e+00   3.526703e-28 
4.680300e+00   1.336898e-28 
5.006800e+00   4.505067e-29 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_4_000GeV.txt <==
9.523900e-02   5.845891e-21 
9.796000e-02   5.142504e-21 
1.006800e-01   4.532688e-21 
1.034000e-01   4.002753e-21 
1.061200e-01   3.541348e-21 
1.088400e-01   3.138839e-21 
1.115700e-01   2.785857e-21 
1.142900e-01   2.478009e-21 
1.170100e-01   2.207991e-21 
1.197300e-01   1.970745e-21 
1.224500e-01   1.761942e-21 
1.251700e-01   1.577868e-21 
1.278900e-01   1.415335e-21 
1.306100e-01   1.271593e-21 
1.333300e-01   1.144279e-21 
1.360600e-01   1.030954e-21 
1.469400e-01   3.582351e-21 
1.496600e-01   3.384771e-21 
1.523800e-01   3.186255e-21 
1.551000e-01   2.995201e-21 
1.578200e-01   2.814529e-21 
1.605500e-01   2.644394e-21 
1.632700e-01   2.485899e-21 
1.659900e-01   2.337898e-21 
1.687100e-01   2.199752e-21 
1.714300e-01   2.070784e-21 
1.741500e-01   1.950339e-21 
1.768700e-01   1.837791e-21 
1.795900e-01   1.732557e-21 
1.823100e-01   1.634102e-21 
1.850400e-01   1.541605e-21 
1.877600e-01   1.455284e-21 
1.904800e-01   1.374375e-21 
1.933200e-01   1.295254e-21 
1.959200e-01   1.227283e-21 
1.986400e-01   1.160426e-21 
2.040800e-01   1.554830e-21 
2.068000e-01   1.488658e-21 
2.095300e-01   1.424919e-21 
2.122500e-01   1.364470e-21 
2.149700e-01   1.307076e-21 
2.176900e-01   1.252621e-21 
2.204100e-01   1.200947e-21 
2.231300e-01   1.151886e-21 
2.258500e-01   1.105279e-21 
2.285700e-01   1.060970e-21 
2.312900e-01   1.018824e-21 
2.340200e-01   9.785609e-22 
2.367400e-01   9.403554e-22 
2.394600e-01   9.039435e-22 
2.421800e-01   8.692204e-22 
2.449000e-01   8.360920e-22 
2.476200e-01   8.044672e-22 
2.503400e-01   7.742618e-22 
2.530600e-01   7.454000e-22 
2.557800e-01   7.178081e-22 
2.585100e-01   6.913255e-22 
2.612300e-01   6.660818e-22 
2.639500e-01   6.419192e-22 
2.666700e-01   6.187823e-22 
2.693900e-01   5.966192e-22 
2.721100e-01   5.753810e-22 
2.857200e-01   4.815006e-22 
2.993200e-01   4.049948e-22 
3.129300e-01   3.421320e-22 
3.265300e-01   2.902484e-22 
3.401400e-01   2.471398e-22 
3.537400e-01   2.112057e-22 
3.673500e-01   1.810791e-22 
3.809500e-01   1.557587e-22 
3.945600e-01   1.343691e-22 
4.081700e-01   1.162523e-22 
4.217700e-01   1.008675e-22 
4.353800e-01   8.774304e-23 
4.489800e-01   7.653094e-23 
4.625900e-01   6.691115e-23 
4.761900e-01   5.864710e-23 
4.898000e-01   5.151874e-23 
5.034000e-01   4.536339e-23 
5.170100e-01   4.002687e-23 
5.306100e-01   3.539695e-23 
5.578300e-01   2.784729e-23 
5.714300e-01   2.477488e-23 
5.850400e-01   2.208084e-23 
5.986400e-01   1.971816e-23 
6.122500e-01   1.763842e-23 
6.258500e-01   1.580684e-23 
6.394600e-01   1.418836e-23 
6.530600e-01   1.275764e-23 
6.666700e-01   1.148875e-23 
6.802800e-01   1.036175e-23 
6.938800e-01   9.360687e-24 
7.074900e-01   8.468262e-24 
7.210900e-01   7.672550e-24 
7.347000e-01   6.960893e-24 
7.483000e-01   6.324359e-24 
7.619100e-01   5.753314e-24 
7.755100e-01   5.240521e-24 
7.891200e-01   4.779607e-24 
8.027200e-01   4.364928e-24 
8.163300e-01   3.990777e-24 
8.299400e-01   3.653004e-24 
8.435400e-01   3.347883e-24 
8.571500e-01   3.071494e-24 
8.707500e-01   2.821190e-24 
8.843600e-01   2.593429e-24 
8.979600e-01   2.387107e-24 
9.115700e-01   2.199308e-24 
9.251701e-01   2.028423e-24 
9.387800e-01   1.872527e-24 
9.523900e-01   1.730258e-24 
9.659900e-01   1.600377e-24 
9.796000e-01   1.481507e-24 
9.932000e-01   1.372762e-24 
1.006800e+00   1.272673e-24 
1.020400e+00   1.181272e-24 
1.034000e+00   1.097346e-24 
1.047600e+00   1.020213e-24 
1.061200e+00   9.492551e-25 
1.074800e+00   8.839206e-25 
1.088400e+00   8.237101e-25 
1.102000e+00   7.681744e-25 
1.115700e+00   7.165437e-25 
1.129300e+00   6.692040e-25 
1.142900e+00   6.250403e-25 
1.156500e+00   5.845472e-25 
1.170100e+00   5.470455e-25 
1.183700e+00   5.122876e-25 
1.197300e+00   4.800481e-25 
1.210900e+00   4.501228e-25 
1.224500e+00   4.223258e-25 
1.227200e+00   4.170452e-25 
1.229900e+00   4.118408e-25 
1.232700e+00   4.065218e-25 
1.235400e+00   4.014682e-25 
1.238100e+00   3.964866e-25 
1.240800e+00   3.915761e-25 
1.243500e+00   3.867351e-25 
1.246300e+00   3.817878e-25 
1.249000e+00   3.770862e-25 
1.257200e+00   4.053718e-25 
1.259900e+00   4.005961e-25 
1.262600e+00   3.957348e-25 
1.265300e+00   3.908596e-25 
1.268000e+00   3.860081e-25 
1.270800e+00   3.810241e-25 
1.273500e+00   3.762735e-25 
1.276200e+00   3.715834e-25 
1.278900e+00   3.669556e-25 
1.281600e+00   3.620229e-25 
1.289800e+00   3.683427e-25 
1.292500e+00   3.638741e-25 
1.295200e+00   3.594041e-25 
1.298000e+00   3.547985e-25 
1.300700e+00   3.504022e-25 
1.303400e+00   3.460578e-25 
1.306100e+00   3.417695e-25 
1.308900e+00   3.373831e-25 
1.311600e+00   3.332125e-25 
1.314300e+00   3.291000e-25 
1.317000e+00   3.250450e-25 
1.319700e+00   3.210469e-25 
1.322500e+00   3.169604e-25 
1.352200e+00   2.771002e-25 
1.327900e+00   3.092463e-25 
1.330600e+00   3.054704e-25 
1.333300e+00   3.017476e-25 
1.336100e+00   2.979417e-25 
1.338800e+00   2.943241e-25 
1.341500e+00   2.907567e-25 
1.344200e+00   2.872392e-25 
1.346900e+00   2.837703e-25 
1.349700e+00   2.802238e-25 
1.352400e+00   2.768520e-25 
1.355100e+00   2.735268e-25 
1.357800e+00   2.702475e-25 
1.360600e+00   2.668948e-25 
1.363300e+00   2.637067e-25 
1.366000e+00   2.605623e-25 
1.368700e+00   2.574611e-25 
1.371400e+00   2.544021e-25 
1.374200e+00   2.512741e-25 
1.376900e+00   2.482996e-25 
1.379600e+00   2.453656e-25 
1.382300e+00   2.424715e-25 
1.385000e+00   2.396164e-25 
1.387800e+00   2.366966e-25 
1.390500e+00   2.339198e-25 
1.393200e+00   2.311803e-25 
1.395900e+00   2.284777e-25 
1.398700e+00   2.257136e-25 
1.401400e+00   2.230845e-25 
1.404100e+00   2.204906e-25 
1.406800e+00   2.179315e-25 
1.409500e+00   2.154064e-25 
1.412300e+00   2.128236e-25 
1.415000e+00   2.103664e-25 
1.417700e+00   2.079422e-25 
1.420400e+00   2.055499e-25 
1.423100e+00   2.031896e-25 
1.425900e+00   2.007746e-25 
1.428600e+00   1.984772e-25 
1.431300e+00   1.962102e-25 
1.434000e+00   1.939728e-25 
1.436700e+00   1.914380e-25 
1.439500e+00   1.891813e-25 
1.442200e+00   1.870343e-25 
1.444900e+00   1.849154e-25 
1.447600e+00   1.828241e-25 
1.450400e+00   1.806839e-25 
1.453100e+00   1.786479e-25 
1.455800e+00   1.083311e-24 
1.458500e+00   1.080370e-24 
1.461200e+00   1.073984e-24 
1.464000e+00   1.065262e-24 
1.466700e+00   1.055775e-24 
1.469400e+00   1.045742e-24 
1.472100e+00   1.035445e-24 
1.474800e+00   1.025043e-24 
1.477600e+00   1.014240e-24 
1.480300e+00   1.003865e-24 
1.483000e+00   9.935624e-25 
1.485700e+00   9.833498e-25 
1.488400e+00   9.732399e-25 
1.491200e+00   9.628670e-25 
1.493900e+00   9.529759e-25 
1.496600e+00   9.431955e-25 
1.523800e+00   8.506072e-25 
1.551000e+00   7.678965e-25 
1.578200e+00   6.937943e-25 
1.605500e+00   6.272551e-25 
1.632700e+00   5.679768e-25 
1.823100e+00   2.918276e-25 
2.040800e+00   1.462574e-25 
2.176900e+00   9.665524e-26 
2.340200e+00   6.105305e-26 
2.530600e+00   3.681905e-26 
2.829900e+00   1.700015e-26 
3.047600e+00   9.747336e-27 
3.401400e+00   4.124661e-27 
3.700700e+00   1.985129e-27 
4.000000e+00   1.059029e-27 
4.299300e+00   4.513521e-28 
4.680300e+00   1.781636e-28 
5.006800e+00   7.678127e-29 


==> anc/Ge_c1/SIGe_ShortRange_avdcs_5_000GeV.txt <==
9.523900e-02   5.878603e-21 
9.796000e-02   5.172186e-21 
1.006800e-01   4.559651e-21 
1.034000e-01   4.027270e-21 
1.061200e-01   3.563663e-21 
1.088400e-01   3.159175e-21 
1.115700e-01   2.804400e-21 
1.142900e-01   2.494941e-21 
1.170100e-01   2.223470e-21 
1.197300e-01   1.984909e-21 
1.224500e-01   1.774917e-21 
1.251700e-01   1.589767e-21 
1.278900e-01   1.426257e-21 
1.306100e-01   1.281632e-21 
1.333300e-01   1.153513e-21 
1.360600e-01   1.039454e-21 
1.469400e-01   3.612329e-21 
1.496600e-01   3.413682e-21 
1.523800e-01   3.214020e-21 
1.551000e-01   3.021816e-21 
1.578200e-01   2.840024e-21 
1.605500e-01   2.668804e-21 
1.632700e-01   2.509274e-21 
1.659900e-01   2.360286e-21 
1.687100e-01   2.221197e-21 
1.714300e-01   2.091332e-21 
1.741500e-01   1.970030e-21 
1.768700e-01   1.856664e-21 
1.795900e-01   1.750652e-21 
1.823100e-01   1.651455e-21 
1.850400e-01   1.558247e-21 
1.877600e-01   1.471250e-21 
1.904800e-01   1.389695e-21 
1.933200e-01   1.309931e-21 
1.959200e-01   1.241397e-21 
1.986400e-01   1.173977e-21 
2.040800e-01   1.572982e-21 
2.068000e-01   1.506285e-21 
2.095300e-01   1.442029e-21 
2.122500e-01   1.381079e-21 
2.149700e-01   1.323205e-21 
2.176900e-01   1.268288e-21 
2.204100e-01   1.216167e-21 
2.231300e-01   1.166678e-21 
2.258500e-01   1.119658e-21 
2.285700e-01   1.074951e-21 
2.312900e-01   1.032420e-21 
2.340200e-01   9.917864e-22 
2.367400e-01   9.532226e-22 
2.394600e-01   9.164663e-22 
2.421800e-01   8.814099e-22 
2.449000e-01   8.479587e-22 
2.476200e-01   8.160221e-22 
2.503400e-01   7.855148e-22 
2.530600e-01   7.563614e-22 
2.557800e-01   7.284871e-22 
2.585100e-01   7.017296e-22 
2.612300e-01   6.762208e-22 
2.639500e-01   6.518008e-22 
2.666700e-01   6.284148e-22 
2.693900e-01   6.060098e-22 
2.721100e-01   5.845372e-22 
2.857200e-01   4.895821e-22 
2.993200e-01   4.121482e-22 
3.129300e-01   3.484779e-22 
3.265300e-01   2.958903e-22 
3.401400e-01   2.521657e-22 
3.537400e-01   2.156911e-22 
3.673500e-01   1.850892e-22 
3.809500e-01   1.593500e-22 
3.945600e-01   1.375905e-22 
4.081700e-01   1.191464e-22 
4.217700e-01   1.034719e-22 
4.353800e-01   9.009000e-23 
4.489800e-01   7.864943e-23 
4.625900e-01   6.882604e-23 
4.761900e-01   6.038060e-23 
4.898000e-01   5.309017e-23 
5.034000e-01   4.679002e-23 
5.170100e-01   4.132368e-23 
5.306100e-01   3.657752e-23 
5.578300e-01   2.882946e-23 
5.714300e-01   2.567253e-23 
5.850400e-01   2.290222e-23 
5.986400e-01   2.047075e-23 
6.122500e-01   1.832880e-23 
6.258500e-01   1.644094e-23 
6.394600e-01   1.477143e-23 
6.530600e-01   1.329444e-23 
6.666700e-01   1.198346e-23 
6.802800e-01   1.081816e-23 
6.938800e-01   9.782272e-24 
7.074900e-01   8.858075e-24 
7.210900e-01   8.033379e-24 
7.347000e-01   7.295223e-24 
7.483000e-01   6.634456e-24 
7.619100e-01   6.041202e-24 
7.755100e-01   5.508020e-24 
7.891200e-01   5.028418e-24 
8.027200e-01   4.596583e-24 
8.163300e-01   4.206642e-24 
8.299400e-01   3.854330e-24 
8.435400e-01   3.535821e-24 
8.571500e-01   3.247076e-24 
8.707500e-01   2.985371e-24 
8.843600e-01   2.747025e-24 
8.979600e-01   2.530958e-24 
9.115700e-01   2.334130e-24 
9.251701e-01   2.154887e-24 
9.387800e-01   1.991233e-24 
9.523900e-01   1.841763e-24 
9.659900e-01   1.705198e-24 
9.796000e-01   1.580107e-24 
9.932000e-01   1.465580e-24 
1.006800e+00   1.360064e-24 
1.020400e+00   1.263646e-24 
1.034000e+00   1.175041e-24 
1.047600e+00   1.093541e-24 
1.061200e+00   1.018505e-24 
1.074800e+00   9.493577e-25 
1.088400e+00   8.855820e-25 
1.102000e+00   8.267094e-25 
1.115700e+00   7.719313e-25 
1.129300e+00   7.216635e-25 
1.142900e+00   6.747108e-25 
1.156500e+00   6.316428e-25 
1.170100e+00   5.917228e-25 
1.183700e+00   5.546930e-25 
1.197300e+00   5.203176e-25 
1.210900e+00   4.883832e-25 
1.224500e+00   4.586948e-25 
1.227200e+00   4.530521e-25 
1.229900e+00   4.474896e-25 
1.232700e+00   4.418047e-25 
1.235400e+00   4.364015e-25 
1.238100e+00   4.310744e-25 
1.240800e+00   4.258227e-25 
1.243500e+00   4.206448e-25 
1.246300e+00   4.153520e-25 
1.249000e+00   4.103211e-25 
1.257200e+00   4.415591e-25 
1.259900e+00   4.364470e-25 
1.262600e+00   4.312395e-25 
1.265300e+00   4.260147e-25 
1.268000e+00   4.208136e-25 
1.270800e+00   4.154682e-25 
1.273500e+00   4.103728e-25 
1.276200e+00   4.053406e-25 
1.278900e+00   4.003743e-25 
1.281600e+00   3.950628e-25 
1.289800e+00   4.022850e-25 
1.292500e+00   3.974868e-25 
1.295200e+00   3.926846e-25 
1.298000e+00   3.877353e-25 
1.300700e+00   3.830096e-25 
1.303400e+00   3.783388e-25 
1.306100e+00   3.737272e-25 
1.308900e+00   3.690092e-25 
1.311600e+00   3.645230e-25 
1.314300e+00   3.600979e-25 
1.317000e+00   3.557346e-25 
1.319700e+00   3.514316e-25 
1.322500e+00   3.470324e-25 
1.352200e+00   3.040811e-25 
1.327900e+00   3.387263e-25 
1.330600e+00   3.346596e-25 
1.333300e+00   3.306492e-25 
1.336100e+00   3.265488e-25 
1.338800e+00   3.226503e-25 
1.341500e+00   3.188057e-25 
1.344200e+00   3.150139e-25 
1.346900e+00   3.112740e-25 
1.349700e+00   3.074497e-25 
1.352400e+00   3.038135e-25 
1.355100e+00   3.002269e-25 
1.357800e+00   2.966890e-25 
1.360600e+00   2.930708e-25 
1.363300e+00   2.896303e-25 
1.366000e+00   2.862363e-25 
1.368700e+00   2.828882e-25 
1.371400e+00   2.795852e-25 
1.374200e+00   2.762072e-25 
1.376900e+00   2.729943e-25 
1.379600e+00   2.698247e-25 
1.382300e+00   2.666973e-25 
1.385000e+00   2.636121e-25 
1.387800e+00   2.604559e-25 
1.390500e+00   2.574540e-25 
1.393200e+00   2.544921e-25 
1.395900e+00   2.515695e-25 
1.398700e+00   2.485797e-25 
1.401400e+00   2.457354e-25 
1.404100e+00   2.429290e-25 
1.406800e+00   2.401596e-25 
1.409500e+00   2.374267e-25 
1.412300e+00   2.346305e-25 
1.415000e+00   2.319704e-25 
1.417700e+00   2.293450e-25 
1.420400e+00   2.267542e-25 
1.423100e+00   2.241972e-25 
1.425900e+00   2.215808e-25 
1.428600e+00   2.190912e-25 
1.431300e+00   2.166340e-25 
1.434000e+00   2.142090e-25 
1.436700e+00   2.114454e-25 
1.439500e+00   2.089984e-25 
1.442200e+00   2.066699e-25 
1.444900e+00   2.043714e-25 
1.447600e+00   2.021022e-25 
1.450400e+00   1.997801e-25 
1.453100e+00   1.975703e-25 
1.455800e+00   1.197641e-24 
1.458500e+00   1.194640e-24 
1.461200e+00   1.187827e-24 
1.464000e+00   1.178437e-24 
1.466700e+00   1.168189e-24 
1.469400e+00   1.157333e-24 
1.472100e+00   1.146180e-24 
1.474800e+00   1.134905e-24 
1.477600e+00   1.123192e-24 
1.480300e+00   1.111938e-24 
1.483000e+00   1.100760e-24 
1.485700e+00   1.089678e-24 
1.488400e+00   1.078703e-24 
1.491200e+00   1.067441e-24 
1.493900e+00   1.056701e-24 
1.496600e+00   1.046079e-24 
1.523800e+00   9.454201e-25 
1.551000e+00   8.553337e-25 
1.578200e+00   7.746355e-25 
1.605500e+00   6.997961e-25 
1.632700e+00   6.351941e-25 
1.823100e+00   3.321970e-25 
2.040800e+00   1.690587e-25 
2.176900e+00   1.134863e-25 
2.340200e+00   7.326452e-26 
2.530600e+00   4.431957e-26 
2.829900e+00   2.095776e-26 
3.047600e+00   1.280961e-26 
3.401400e+00   5.706300e-27 
3.700700e+00   2.888320e-27 
4.000000e+00   1.460230e-27 
4.299300e+00   7.334893e-28 
4.680300e+00   2.697932e-28 
5.006800e+00   1.241149e-28 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_030GeV.txt <==
9.523900e-02   1.475327e-26 
9.796000e-02   1.723694e-27 
1.006800e-01   0.000000e+00 
1.034000e-01   0.000000e+00 
1.061200e-01   0.000000e+00 
1.088400e-01   0.000000e+00 
1.115700e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.170100e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.523800e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.632700e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_040GeV.txt <==
9.523900e-02   2.274100e-24 
9.796000e-02   1.419634e-24 
1.006800e-01   8.759007e-25 
1.034000e-01   5.324990e-25 
1.061200e-01   3.179416e-25 
1.088400e-01   1.855979e-25 
1.115700e-01   1.050960e-25 
1.142900e-01   5.748929e-26 
1.170100e-01   2.998757e-26 
1.197300e-01   1.465776e-26 
1.224500e-01   6.531206e-27 
1.251700e-01   2.517959e-27 
1.278900e-01   7.550177e-28 
1.306100e-01   1.307870e-28 
1.333300e-01   1.736809e-30 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.523800e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.632700e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_050GeV.txt <==
9.523900e-02   9.375403e-24 
9.796000e-02   6.497241e-24 
1.006800e-01   4.499684e-24 
1.034000e-01   3.112385e-24 
1.061200e-01   2.148931e-24 
1.088400e-01   1.480130e-24 
1.115700e-01   1.014965e-24 
1.142900e-01   6.943135e-25 
1.170100e-01   4.727707e-25 
1.197300e-01   3.201517e-25 
1.224500e-01   2.153805e-25 
1.251700e-01   1.437849e-25 
1.278900e-01   9.511438e-26 
1.306100e-01   6.223888e-26 
1.333300e-01   4.020063e-26 
1.360600e-01   2.553304e-26 
1.469400e-01   1.328082e-26 
1.496600e-01   7.957513e-27 
1.523800e-01   4.469365e-27 
1.551000e-01   2.306437e-27 
1.578200e-01   1.052117e-27 
1.605500e-01   3.887282e-28 
1.632700e-01   9.539340e-29 
1.659900e-01   6.231984e-30 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_060GeV.txt <==
9.523900e-02   2.003790e-23 
9.796000e-02   1.447691e-23 
1.006800e-01   1.047690e-23 
1.034000e-01   7.592281e-24 
1.061200e-01   5.507878e-24 
1.088400e-01   3.999003e-24 
1.115700e-01   2.901603e-24 
1.142900e-01   2.108381e-24 
1.170100e-01   1.531929e-24 
1.197300e-01   1.112711e-24 
1.224500e-01   8.076625e-25 
1.251700e-01   5.856474e-25 
1.278900e-01   4.241008e-25 
1.306100e-01   3.065880e-25 
1.333300e-01   2.211668e-25 
1.360600e-01   1.589473e-25 
1.469400e-01   1.430379e-25 
1.496600e-01   1.083404e-25 
1.523800e-01   8.104594e-26 
1.551000e-01   6.003772e-26 
1.578200e-01   4.406950e-26 
1.605500e-01   3.199131e-26 
1.632700e-01   2.300433e-26 
1.659900e-01   1.634111e-26 
1.687100e-01   1.144073e-26 
1.714300e-01   7.874023e-27 
1.741500e-01   5.310781e-27 
1.768700e-01   3.492939e-27 
1.795900e-01   2.225504e-27 
1.823100e-01   1.362462e-27 
1.850400e-01   7.892922e-28 
1.877600e-01   4.259351e-28 
1.904800e-01   2.062975e-28 
1.933200e-01   8.052563e-29 
1.959200e-01   2.488968e-29 
1.986400e-01   3.145401e-30 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_070GeV.txt <==
9.523900e-02   3.246590e-23 
9.796000e-02   2.400295e-23 
1.006800e-01   1.779193e-23 
1.034000e-01   1.321828e-23 
1.061200e-01   9.841020e-24 
1.088400e-01   7.340675e-24 
1.115700e-01   5.479231e-24 
1.142900e-01   4.100496e-24 
1.170100e-01   3.072817e-24 
1.197300e-01   2.305396e-24 
1.224500e-01   1.731321e-24 
1.251700e-01   1.301208e-24 
1.278900e-01   9.785411e-25 
1.306100e-01   7.361834e-25 
1.333300e-01   5.539750e-25 
1.360600e-01   4.164434e-25 
1.469400e-01   4.361454e-25 
1.496600e-01   3.493119e-25 
1.523800e-01   2.776645e-25 
1.551000e-01   2.197132e-25 
1.578200e-01   1.733042e-25 
1.605500e-01   1.362053e-25 
1.632700e-01   1.068575e-25 
1.659900e-01   8.361095e-26 
1.687100e-01   6.522487e-26 
1.714300e-01   5.071427e-26 
1.741500e-01   3.928982e-26 
1.768700e-01   3.031024e-26 
1.795900e-01   2.327516e-26 
1.823100e-01   1.777651e-26 
1.850400e-01   1.348121e-26 
1.877600e-01   1.016400e-26 
1.904800e-01   7.602857e-27 
1.933200e-01   5.561477e-27 
1.959200e-01   4.135243e-27 
1.986400e-01   2.997874e-27 
2.040800e-01   1.654276e-27 
2.068000e-01   1.152980e-27 
2.095300e-01   7.840244e-28 
2.122500e-01   5.189673e-28 
2.149700e-01   3.314314e-28 
2.176900e-01   2.018126e-28 
2.204100e-01   1.150752e-28 
2.231300e-01   5.975645e-29 
2.258500e-01   2.690118e-29 
2.285700e-01   9.360667e-30 
2.312900e-01   1.786917e-30 
2.340200e-01   2.506657e-32 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_080GeV.txt <==
9.523900e-02   4.540407e-23 
9.796000e-02   3.406920e-23 
1.006800e-01   2.564120e-23 
1.034000e-01   1.935107e-23 
1.061200e-01   1.464189e-23 
1.088400e-01   1.110563e-23 
1.115700e-01   8.434127e-24 
1.142900e-01   6.425321e-24 
1.170100e-01   4.904597e-24 
1.197300e-01   3.750584e-24 
1.224500e-01   2.872875e-24 
1.251700e-01   2.203924e-24 
1.278900e-01   1.693086e-24 
1.306100e-01   1.302269e-24 
1.333300e-01   1.002790e-24 
1.360600e-01   7.722046e-25 
1.469400e-01   8.724682e-25 
1.496600e-01   7.174414e-25 
1.523800e-01   5.863508e-25 
1.551000e-01   4.777682e-25 
1.578200e-01   3.886557e-25 
1.605500e-01   3.156087e-25 
1.632700e-01   2.562939e-25 
1.659900e-01   2.079832e-25 
1.687100e-01   1.686646e-25 
1.714300e-01   1.366664e-25 
1.741500e-01   1.106426e-25 
1.768700e-01   8.947685e-26 
1.795900e-01   7.227293e-26 
1.823100e-01   5.829166e-26 
1.850400e-01   4.690275e-26 
1.877600e-01   3.769895e-26 
1.904800e-01   3.023825e-26 
1.933200e-01   2.395978e-26 
1.959200e-01   1.931285e-26 
1.986400e-01   1.537044e-26 
2.040800e-01   1.053830e-26 
2.068000e-01   8.359544e-27 
2.095300e-01   6.601955e-27 
2.122500e-01   5.196254e-27 
2.149700e-01   4.071844e-27 
2.176900e-01   3.173397e-27 
2.204100e-01   2.458835e-27 
2.231300e-01   1.891553e-27 
2.258500e-01   1.443866e-27 
2.285700e-01   1.091710e-27 
2.312900e-01   8.166373e-28 
2.340200e-01   6.024127e-28 
2.367400e-01   4.382683e-28 
2.394600e-01   3.130812e-28 
2.421800e-01   2.187623e-28 
2.449000e-01   1.489090e-28 
2.476200e-01   9.782160e-29 
2.503400e-01   6.155401e-29 
2.530600e-01   3.649817e-29 
2.557800e-01   1.987891e-29 
2.585100e-01   9.542475e-30 
2.612300e-01   3.716449e-30 
2.639500e-01   9.309769e-31 
2.666700e-01   5.197734e-32 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_090GeV.txt <==
9.523900e-02   5.812850e-23 
9.796000e-02   4.407102e-23 
1.006800e-01   3.352217e-23 
1.034000e-01   2.557512e-23 
1.061200e-01   1.956788e-23 
1.088400e-01   1.501231e-23 
1.115700e-01   1.153590e-23 
1.142900e-01   8.894670e-24 
1.170100e-01   6.873865e-24 
1.197300e-01   5.323651e-24 
1.224500e-01   4.131454e-24 
1.251700e-01   3.212309e-24 
1.278900e-01   2.502146e-24 
1.306100e-01   1.952228e-24 
1.333300e-01   1.525554e-24 
1.360600e-01   1.192779e-24 
1.469400e-01   1.412467e-24 
1.496600e-01   1.179923e-24 
1.523800e-01   9.802662e-25 
1.551000e-01   8.124521e-25 
1.578200e-01   6.727119e-25 
1.605500e-01   5.564393e-25 
1.632700e-01   4.605705e-25 
1.659900e-01   3.812543e-25 
1.687100e-01   3.156381e-25 
1.714300e-01   2.613402e-25 
1.741500e-01   2.163898e-25 
1.768700e-01   1.791604e-25 
1.795900e-01   1.483198e-25 
1.823100e-01   1.227583e-25 
1.850400e-01   1.014980e-25 
1.877600e-01   8.394091e-26 
1.904800e-01   6.938368e-26 
1.933200e-01   5.682870e-26 
1.959200e-01   4.730318e-26 
1.986400e-01   3.900727e-26 
2.040800e-01   2.895504e-26 
2.068000e-01   2.394398e-26 
2.095300e-01   1.976588e-26 
2.122500e-01   1.631458e-26 
2.149700e-01   1.345118e-26 
2.176900e-01   1.107809e-26 
2.204100e-01   9.110112e-27 
2.231300e-01   7.480423e-27 
2.258500e-01   6.130705e-27 
2.285700e-01   5.013761e-27 
2.312900e-01   4.090789e-27 
2.340200e-01   3.325844e-27 
2.367400e-01   2.697907e-27 
2.394600e-01   2.180531e-27 
2.421800e-01   1.756020e-27 
2.449000e-01   1.407551e-27 
2.476200e-01   1.122941e-27 
2.503400e-01   8.906574e-28 
2.530600e-01   7.020600e-28 
2.557800e-01   5.493710e-28 
2.585100e-01   4.260067e-28 
2.612300e-01   3.275667e-28 
2.639500e-01   2.491445e-28 
2.666700e-01   1.871065e-28 
2.693900e-01   1.384715e-28 
2.721100e-01   1.006813e-28 
2.857200e-01   1.315796e-29 
2.993200e-01   6.109892e-32 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_100GeV.txt <==
9.523900e-02   7.026819e-23 
9.796000e-02   5.368462e-23 
1.006800e-01   4.115504e-23 
1.034000e-01   3.164992e-23 
1.061200e-01   2.441387e-23 
1.088400e-01   1.888665e-23 
1.115700e-01   1.463743e-23 
1.142900e-01   1.138464e-23 
1.170100e-01   8.876783e-24 
1.197300e-01   6.937728e-24 
1.224500e-01   5.434454e-24 
1.251700e-01   4.265951e-24 
1.278900e-01   3.355468e-24 
1.306100e-01   2.644357e-24 
1.333300e-01   2.087729e-24 
1.360600e-01   1.649690e-24 
1.469400e-01   2.017456e-24 
1.496600e-01   1.703302e-24 
1.523800e-01   1.430696e-24 
1.551000e-01   1.199274e-24 
1.578200e-01   1.004628e-24 
1.605500e-01   8.410463e-25 
1.632700e-01   7.047945e-25 
1.659900e-01   5.908950e-25 
1.687100e-01   4.956532e-25 
1.714300e-01   4.159802e-25 
1.741500e-01   3.492760e-25 
1.768700e-01   2.933917e-25 
1.795900e-01   2.465349e-25 
1.823100e-01   2.072239e-25 
1.850400e-01   1.741061e-25 
1.877600e-01   1.463983e-25 
1.904800e-01   1.231082e-25 
1.933200e-01   1.027352e-25 
1.959200e-01   8.704798e-26 
1.986400e-01   7.318363e-26 
2.040800e-01   5.677890e-26 
2.068000e-01   4.795997e-26 
2.095300e-01   4.048198e-26 
2.122500e-01   3.419151e-26 
2.149700e-01   2.887955e-26 
2.176900e-01   2.439239e-26 
2.204100e-01   2.059953e-26 
2.231300e-01   1.739328e-26 
2.258500e-01   1.468048e-26 
2.285700e-01   1.238572e-26 
2.312900e-01   1.044373e-26 
2.340200e-01   8.794445e-27 
2.367400e-01   7.404617e-27 
2.394600e-01   6.227846e-27 
2.421800e-01   5.232715e-27 
2.449000e-01   4.390613e-27 
2.476200e-01   3.679034e-27 
2.503400e-01   3.077689e-27 
2.530600e-01   2.570011e-27 
2.557800e-01   2.141769e-27 
2.585100e-01   1.779578e-27 
2.612300e-01   1.476003e-27 
2.639500e-01   1.220813e-27 
2.666700e-01   1.006592e-27 
2.693900e-01   8.272962e-28 
2.721100e-01   6.772306e-28 
2.857200e-01   2.314291e-28 
2.993200e-01   6.556443e-29 
3.129300e-01   1.261869e-29 
3.265300e-01   7.396657e-31 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_120GeV.txt <==
9.523900e-02   9.224529e-23 
9.796000e-02   7.122544e-23 
1.006800e-01   5.519317e-23 
1.034000e-01   4.291344e-23 
1.061200e-01   3.347332e-23 
1.088400e-01   2.619060e-23 
1.115700e-01   2.053473e-23 
1.142900e-01   1.616045e-23 
1.170100e-01   1.275243e-23 
1.197300e-01   1.008923e-23 
1.224500e-01   8.002028e-24 
1.251700e-01   6.361718e-24 
1.278900e-01   5.069136e-24 
1.306100e-01   4.047938e-24 
1.333300e-01   3.239235e-24 
1.360600e-01   2.595163e-24 
1.469400e-01   3.306827e-24 
1.496600e-01   2.829973e-24 
1.523800e-01   2.410400e-24 
1.551000e-01   2.049508e-24 
1.578200e-01   1.742104e-24 
1.605500e-01   1.480441e-24 
1.632700e-01   1.259679e-24 
1.659900e-01   1.072711e-24 
1.687100e-01   9.142946e-25 
1.714300e-01   7.799582e-25 
1.741500e-01   6.659297e-25 
1.768700e-01   5.690388e-25 
1.795900e-01   4.866256e-25 
1.823100e-01   4.164481e-25 
1.850400e-01   3.564323e-25 
1.877600e-01   3.054307e-25 
1.904800e-01   2.618778e-25 
1.933200e-01   2.231426e-25 
1.959200e-01   1.928153e-25 
1.986400e-01   1.655593e-25 
2.040800e-01   1.350485e-25 
2.068000e-01   1.166634e-25 
2.095300e-01   1.007683e-25 
2.122500e-01   8.713963e-26 
2.149700e-01   7.540528e-26 
2.176900e-01   6.529656e-26 
2.204100e-01   5.657866e-26 
2.231300e-01   4.905451e-26 
2.258500e-01   4.255443e-26 
2.285700e-01   3.693386e-26 
2.312900e-01   3.206992e-26 
2.340200e-01   2.784260e-26 
2.367400e-01   2.419320e-26 
2.394600e-01   2.102788e-26 
2.421800e-01   1.828036e-26 
2.449000e-01   1.589468e-26 
2.476200e-01   1.382172e-26 
2.503400e-01   1.201936e-26 
2.530600e-01   1.045230e-26 
2.557800e-01   9.088540e-27 
2.585100e-01   7.897602e-27 
2.612300e-01   6.865139e-27 
2.639500e-01   5.965957e-27 
2.666700e-01   5.183006e-27 
2.693900e-01   4.501019e-27 
2.721100e-01   3.906984e-27 
2.857200e-01   1.906666e-27 
2.993200e-01   9.101660e-28 
3.129300e-01   4.194165e-28 
3.265300e-01   1.836986e-28 
3.401400e-01   7.449372e-29 
3.537400e-01   2.683634e-29 
3.673500e-01   7.880765e-30 
3.809500e-01   1.527831e-30 
3.945600e-01   7.691605e-32 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_200GeV.txt <==
9.523900e-02   1.526663e-22 
9.796000e-02   1.200740e-22 
1.006800e-01   9.479990e-23 
1.034000e-01   7.511461e-23 
1.061200e-01   5.972306e-23 
1.088400e-01   4.764369e-23 
1.115700e-01   3.809841e-23 
1.142900e-01   3.058474e-23 
1.170100e-01   2.462593e-23 
1.197300e-01   1.988480e-23 
1.224500e-01   1.610069e-23 
1.251700e-01   1.307130e-23 
1.278900e-01   1.063904e-23 
1.306100e-01   8.680726e-24 
1.333300e-01   7.099757e-24 
1.360600e-01   5.815860e-24 
1.469400e-01   7.868938e-24 
1.496600e-01   6.878524e-24 
1.523800e-01   5.986753e-24 
1.551000e-01   5.203569e-24 
1.578200e-01   4.522940e-24 
1.605500e-01   3.931979e-24 
1.632700e-01   3.423403e-24 
1.659900e-01   2.984020e-24 
1.687100e-01   2.604159e-24 
1.714300e-01   2.275417e-24 
1.741500e-01   1.990568e-24 
1.768700e-01   1.743421e-24 
1.795900e-01   1.528692e-24 
1.823100e-01   1.341887e-24 
1.850400e-01   1.178590e-24 
1.877600e-01   1.036709e-24 
1.904800e-01   9.127988e-25 
1.933200e-01   7.999985e-25 
1.959200e-01   7.096024e-25 
1.986400e-01   6.264771e-25 
2.040800e-01   5.476922e-25 
2.068000e-01   4.870013e-25 
2.095300e-01   4.331003e-25 
2.122500e-01   3.856865e-25 
2.149700e-01   3.438207e-25 
2.176900e-01   3.068283e-25 
2.204100e-01   2.741084e-25 
2.231300e-01   2.451339e-25 
2.258500e-01   2.194449e-25 
2.285700e-01   1.966417e-25 
2.312900e-01   1.763747e-25 
2.340200e-01   1.582797e-25 
2.367400e-01   1.422231e-25 
2.394600e-01   1.279036e-25 
2.421800e-01   1.151205e-25 
2.449000e-01   1.036967e-25 
2.476200e-01   9.347694e-26 
2.503400e-01   8.432613e-26 
2.530600e-01   7.612444e-26 
2.557800e-01   6.876663e-26 
2.585100e-01   6.213703e-26 
2.612300e-01   5.620281e-26 
2.639500e-01   5.086537e-26 
2.666700e-01   4.606126e-26 
2.693900e-01   4.173387e-26 
2.721100e-01   3.783301e-26 
2.857200e-01   2.332109e-26 
2.993200e-01   1.452897e-26 
3.129300e-01   9.122723e-27 
3.265300e-01   5.767203e-27 
3.401400e-01   3.662771e-27 
3.537400e-01   2.335496e-27 
3.673500e-01   1.492355e-27 
3.809500e-01   9.552289e-28 
3.945600e-01   6.114160e-28 
4.081700e-01   3.910801e-28 
4.217700e-01   2.497859e-28 
4.353800e-01   1.590262e-28 
4.489800e-01   1.008664e-28 
4.625900e-01   6.360634e-29 
4.761900e-01   3.984418e-29 
4.898000e-01   2.473026e-29 
5.034000e-01   1.518844e-29 
5.170100e-01   9.197667e-30 
5.306100e-01   5.478248e-30 
5.578300e-01   1.811109e-30 
5.714300e-01   9.926080e-31 
5.850400e-01   5.194181e-31 
5.986400e-01   2.552289e-31 
6.122500e-01   1.145202e-31 
6.258500e-01   4.459038e-32 
6.394600e-01   1.352242e-32 
6.530600e-01   2.371122e-33 
6.666700e-01   3.065257e-35 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_250GeV.txt <==
9.523900e-02   1.758687e-22 
9.796000e-02   1.390064e-22 
1.006800e-01   1.102940e-22 
1.034000e-01   8.783064e-23 
1.061200e-01   7.018762e-23 
1.088400e-01   5.627792e-23 
1.115700e-01   4.523570e-23 
1.142900e-01   3.650341e-23 
1.170100e-01   2.954577e-23 
1.197300e-01   2.398377e-23 
1.224500e-01   1.952344e-23 
1.251700e-01   1.593552e-23 
1.278900e-01   1.304087e-23 
1.306100e-01   1.069886e-23 
1.333300e-01   8.798875e-24 
1.360600e-01   7.248156e-24 
1.469400e-01   9.931168e-24 
1.496600e-01   8.726587e-24 
1.523800e-01   7.635526e-24 
1.551000e-01   6.672298e-24 
1.578200e-01   5.831032e-24 
1.605500e-01   5.097038e-24 
1.632700e-01   4.462319e-24 
1.659900e-01   3.911307e-24 
1.687100e-01   3.432638e-24 
1.714300e-01   3.016366e-24 
1.741500e-01   2.653900e-24 
1.768700e-01   2.337843e-24 
1.795900e-01   2.061878e-24 
1.823100e-01   1.820580e-24 
1.850400e-01   1.608576e-24 
1.877600e-01   1.423423e-24 
1.904800e-01   1.260882e-24 
1.933200e-01   1.112114e-24 
1.959200e-01   9.922647e-25 
1.986400e-01   8.814777e-25 
2.040800e-01   7.823568e-25 
2.068000e-01   7.000838e-25 
2.095300e-01   6.265621e-25 
2.122500e-01   5.615163e-25 
2.149700e-01   5.037615e-25 
2.176900e-01   4.524481e-25 
2.204100e-01   4.068116e-25 
2.231300e-01   3.661760e-25 
2.258500e-01   3.299485e-25 
2.285700e-01   2.976122e-25 
2.312900e-01   2.687115e-25 
2.340200e-01   2.427620e-25 
2.367400e-01   2.196052e-25 
2.394600e-01   1.988362e-25 
2.421800e-01   1.801891e-25 
2.449000e-01   1.634274e-25 
2.476200e-01   1.483461e-25 
2.503400e-01   1.347622e-25 
2.530600e-01   1.225149e-25 
2.557800e-01   1.114627e-25 
2.585100e-01   1.014442e-25 
2.612300e-01   9.242118e-26 
2.639500e-01   8.425629e-26 
2.666700e-01   7.686182e-26 
2.693900e-01   7.015948e-26 
2.721100e-01   6.407972e-26 
2.857200e-01   4.105173e-26 
2.993200e-01   2.662918e-26 
3.129300e-01   1.744663e-26 
3.265300e-01   1.153424e-26 
3.401400e-01   7.680277e-27 
3.537400e-01   5.148346e-27 
3.673500e-01   3.469128e-27 
3.809500e-01   2.349341e-27 
3.945600e-01   1.597031e-27 
4.081700e-01   1.089377e-27 
4.217700e-01   7.454713e-28 
4.353800e-01   5.112200e-28 
4.489800e-01   3.513544e-28 
4.625900e-01   2.417621e-28 
4.761900e-01   1.665687e-28 
4.898000e-01   1.147908e-28 
5.034000e-01   7.913196e-29 
5.170100e-01   5.451235e-29 
5.306100e-01   3.752538e-29 
5.578300e-01   1.767910e-29 
5.714300e-01   1.208997e-29 
5.850400e-01   8.235613e-30 
5.986400e-01   5.586422e-30 
6.122500e-01   3.767762e-30 
6.258500e-01   2.525290e-30 
6.394600e-01   1.678691e-30 
6.530600e-01   1.105579e-30 
6.666700e-01   7.194915e-31 
6.802800e-01   4.618015e-31 
6.938800e-01   2.915753e-31 
7.074900e-01   1.802442e-31 
7.210900e-01   1.086125e-31 
7.347000e-01   6.330459e-32 
7.483000e-01   3.535872e-32 
7.619100e-01   1.864126e-32 
7.755100e-01   9.062712e-33 
7.891200e-01   3.896647e-33 
8.027200e-01   1.368427e-33 
8.163300e-01   3.172177e-34 
8.299400e-01   1.990422e-35 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251701e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_300GeV.txt <==
9.523900e-02   1.928167e-22 
9.796000e-02   1.528827e-22 
1.006800e-01   1.216895e-22 
1.034000e-01   9.721524e-23 
1.061200e-01   7.793735e-23 
1.088400e-01   6.269475e-23 
1.115700e-01   5.055888e-23 
1.142900e-01   4.093348e-23 
1.170100e-01   3.324132e-23 
1.197300e-01   2.707388e-23 
1.224500e-01   2.211312e-23 
1.251700e-01   1.811057e-23 
1.278900e-01   1.487159e-23 
1.306100e-01   1.224290e-23 
1.333300e-01   1.010364e-23 
1.360600e-01   8.352212e-24 
1.469400e-01   1.152487e-23 
1.496600e-01   1.015980e-23 
1.523800e-01   8.918735e-24 
1.551000e-01   7.819474e-24 
1.578200e-01   6.856439e-24 
1.605500e-01   6.013689e-24 
1.632700e-01   5.282731e-24 
1.659900e-01   4.646305e-24 
1.687100e-01   4.091779e-24 
1.714300e-01   3.608100e-24 
1.741500e-01   3.185668e-24 
1.768700e-01   2.816212e-24 
1.795900e-01   2.492632e-24 
1.823100e-01   2.208824e-24 
1.850400e-01   1.958696e-24 
1.877600e-01   1.739562e-24 
1.904800e-01   1.546579e-24 
1.933200e-01   1.369373e-24 
1.959200e-01   1.226153e-24 
1.986400e-01   1.093340e-24 
2.040800e-01   9.789513e-25 
2.068000e-01   8.793401e-25 
2.095300e-01   7.899854e-25 
2.122500e-01   7.106568e-25 
2.149700e-01   6.399869e-25 
2.176900e-01   5.769906e-25 
2.204100e-01   5.207803e-25 
2.231300e-01   4.705666e-25 
2.258500e-01   4.256541e-25 
2.285700e-01   3.854316e-25 
2.312900e-01   3.493659e-25 
2.340200e-01   3.168755e-25 
2.367400e-01   2.877846e-25 
2.394600e-01   2.616064e-25 
2.421800e-01   2.380226e-25 
2.449000e-01   2.167524e-25 
2.476200e-01   1.975485e-25 
2.503400e-01   1.801922e-25 
2.530600e-01   1.644897e-25 
2.557800e-01   1.502693e-25 
2.585100e-01   1.373345e-25 
2.612300e-01   1.256437e-25 
2.639500e-01   1.150273e-25 
2.666700e-01   1.053781e-25 
2.693900e-01   9.660065e-26 
2.721100e-01   8.860955e-26 
2.857200e-01   5.802623e-26 
2.993200e-01   3.850607e-26 
3.129300e-01   2.583094e-26 
3.265300e-01   1.750121e-26 
3.401400e-01   1.195459e-26 
3.537400e-01   8.228956e-27 
3.673500e-01   5.700311e-27 
3.809500e-01   3.973054e-27 
3.945600e-01   2.783112e-27 
4.081700e-01   1.958912e-27 
4.217700e-01   1.385130e-27 
4.353800e-01   9.830240e-28 
4.489800e-01   7.003184e-28 
4.625900e-01   5.004033e-28 
4.761900e-01   3.586956e-28 
4.898000e-01   2.577340e-28 
5.034000e-01   1.856684e-28 
5.170100e-01   1.340016e-28 
5.306100e-01   9.691131e-29 
5.578300e-01   5.088530e-29 
5.714300e-01   3.694220e-29 
5.850400e-01   2.683293e-29 
5.986400e-01   1.950365e-29 
6.122500e-01   1.417523e-29 
6.258500e-01   1.030308e-29 
6.394600e-01   7.483442e-30 
6.530600e-01   5.432335e-30 
6.666700e-01   3.937676e-30 
6.802800e-01   2.849641e-30 
6.938800e-01   2.058601e-30 
7.074900e-01   1.483065e-30 
7.210900e-01   1.065319e-30 
7.347000e-01   7.622439e-31 
7.483000e-01   5.432445e-31 
7.619100e-01   3.850242e-31 
7.755100e-01   2.713367e-31 
7.891200e-01   1.898459e-31 
8.027200e-01   1.317329e-31 
8.163300e-01   9.050221e-32 
8.299400e-01   6.147992e-32 
8.435400e-01   4.119201e-32 
8.571500e-01   2.713869e-32 
8.707500e-01   1.753996e-32 
8.843600e-01   1.105635e-32 
8.979600e-01   6.755087e-33 
9.115700e-01   3.966434e-33 
9.251701e-01   2.211276e-33 
9.387800e-01   1.146084e-33 
9.523900e-01   5.330137e-34 
9.659900e-01   2.096091e-34 
9.796000e-01   5.952496e-35 
9.932000e-01   7.234800e-36 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_400GeV.txt <==
9.523900e-02   2.157712e-22 
9.796000e-02   1.717330e-22 
1.006800e-01   1.372159e-22 
1.034000e-01   1.100402e-22 
1.061200e-01   8.855996e-23 
1.088400e-01   7.151709e-23 
1.115700e-01   5.790004e-23 
1.142900e-01   4.706161e-23 
1.170100e-01   3.836946e-23 
1.197300e-01   3.137530e-23 
1.224500e-01   2.572929e-23 
1.251700e-01   2.115733e-23 
1.278900e-01   1.744405e-23 
1.306100e-01   1.441947e-23 
1.333300e-01   1.194889e-23 
1.360600e-01   9.918731e-24 
1.469400e-01   1.378695e-23 
1.496600e-01   1.220011e-23 
1.523800e-01   1.075098e-23 
1.551000e-01   9.462448e-24 
1.578200e-01   8.329496e-24 
1.605500e-01   7.334564e-24 
1.632700e-01   6.468612e-24 
1.659900e-01   5.712035e-24 
1.687100e-01   5.050550e-24 
1.714300e-01   4.471562e-24 
1.741500e-01   3.964120e-24 
1.768700e-01   3.518758e-24 
1.795900e-01   3.127303e-24 
1.823100e-01   2.782744e-24 
1.850400e-01   2.477981e-24 
1.877600e-01   2.210010e-24 
1.904800e-01   1.973153e-24 
1.933200e-01   1.754844e-24 
1.959200e-01   1.577750e-24 
1.986400e-01   1.412922e-24 
2.040800e-01   1.277253e-24 
2.068000e-01   1.152257e-24 
2.095300e-01   1.039644e-24 
2.122500e-01   9.392678e-25 
2.149700e-01   8.495029e-25 
2.176900e-01   7.691901e-25 
2.204100e-01   6.972614e-25 
2.231300e-01   6.327697e-25 
2.258500e-01   5.748722e-25 
2.285700e-01   5.228309e-25 
2.312900e-01   4.759951e-25 
2.340200e-01   4.336436e-25 
2.367400e-01   3.955812e-25 
2.394600e-01   3.612022e-25 
2.421800e-01   3.301129e-25 
2.449000e-01   3.019681e-25 
2.476200e-01   2.764600e-25 
2.503400e-01   2.533183e-25 
2.530600e-01   2.323009e-25 
2.557800e-01   2.131945e-25 
2.585100e-01   1.957469e-25 
2.612300e-01   1.799160e-25 
2.639500e-01   1.654826e-25 
2.666700e-01   1.523131e-25 
2.693900e-01   1.402855e-25 
2.721100e-01   1.292917e-25 
2.857200e-01   8.673297e-26 
2.993200e-01   5.899991e-26 
3.129300e-01   4.060213e-26 
3.265300e-01   2.824125e-26 
3.401400e-01   1.982002e-26 
3.537400e-01   1.402860e-26 
3.673500e-01   1.000089e-26 
3.809500e-01   7.179613e-27 
3.945600e-01   5.184986e-27 
4.081700e-01   3.765963e-27 
4.217700e-01   2.750467e-27 
4.353800e-01   2.018284e-27 
4.489800e-01   1.488210e-27 
4.625900e-01   1.101887e-27 
4.761900e-01   8.193711e-28 
4.898000e-01   6.115138e-28 
5.034000e-01   4.581488e-28 
5.170100e-01   3.443561e-28 
5.306100e-01   2.597280e-28 
5.578300e-01   1.490429e-28 
5.714300e-01   1.134047e-28 
5.850400e-01   8.649578e-29 
5.986400e-01   6.614814e-29 
6.122500e-01   5.069389e-29 
6.258500e-01   3.894306e-29 
6.394600e-01   2.997157e-29 
6.530600e-01   2.311544e-29 
6.666700e-01   1.785600e-29 
6.802800e-01   1.381622e-29 
6.938800e-01   1.070855e-29 
7.074900e-01   8.310114e-30 
7.210900e-01   6.458274e-30 
7.347000e-01   5.023850e-30 
7.483000e-01   3.912793e-30 
7.619100e-01   3.049560e-30 
7.755100e-01   2.379013e-30 
7.891200e-01   1.856703e-30 
8.027200e-01   1.450062e-30 
8.163300e-01   1.132673e-30 
8.299400e-01   8.849119e-31 
8.435400e-01   6.915384e-31 
8.571500e-01   5.402294e-31 
8.707500e-01   4.220305e-31 
8.843600e-01   3.294723e-31 
8.979600e-01   2.571201e-31 
9.115700e-01   2.004500e-31 
9.251701e-01   1.561461e-31 
9.387800e-01   1.214639e-31 
9.523900e-01   9.434762e-32 
9.659900e-01   7.317528e-32 
9.796000e-01   5.662672e-32 
9.932000e-01   4.373624e-32 
1.006800e+00   3.369025e-32 
1.020400e+00   2.587640e-32 
1.034000e+00   1.980559e-32 
1.047600e+00   1.510515e-32 
1.061200e+00   1.146733e-32 
1.074800e+00   8.664534e-33 
1.088400e+00   6.509454e-33 
1.102000e+00   4.860700e-33 
1.115700e+00   3.594319e-33 
1.129300e+00   2.641949e-33 
1.142900e+00   1.922913e-33 
1.156500e+00   1.384913e-33 
1.170100e+00   9.839582e-34 
1.183700e+00   6.888296e-34 
1.197300e+00   4.732835e-34 
1.210900e+00   3.180146e-34 
1.224500e+00   2.082171e-34 
1.227200e+00   1.905608e-34 
1.229900e+00   1.743011e-34 
1.232700e+00   1.585548e-34 
1.235400e+00   1.445186e-34 
1.238100e+00   1.314471e-34 
1.240800e+00   1.194195e-34 
1.243500e+00   1.084076e-34 
1.246300e+00   9.773160e-35 
1.249000e+00   8.829605e-35 
1.257200e+00   7.062717e-35 
1.259900e+00   6.316570e-35 
1.262600e+00   5.635036e-35 
1.265300e+00   5.012094e-35 
1.268000e+00   4.445046e-35 
1.270800e+00   3.902223e-35 
1.273500e+00   3.426398e-35 
1.276200e+00   3.003834e-35 
1.278900e+00   2.613921e-35 
1.281600e+00   2.268706e-35 
1.289800e+00   1.497923e-35 
1.292500e+00   1.265285e-35 
1.295200e+00   1.062022e-35 
1.298000e+00   8.768955e-36 
1.300700e+00   7.219071e-36 
1.303400e+00   5.871110e-36 
1.306100e+00   4.715243e-36 
1.308900e+00   3.699099e-36 
1.311600e+00   2.854120e-36 
1.314300e+00   2.162204e-36 
1.317000e+00   1.596802e-36 
1.319700e+00   1.136140e-36 
1.322500e+00   7.687306e-37 
1.352200e+00   0.000000e+00 
1.327900e+00   2.904955e-37 
1.330600e+00   1.479381e-37 
1.333300e+00   6.218924e-38 
1.336100e+00   1.657615e-38 
1.338800e+00   3.650670e-39 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_500GeV.txt <==
9.523900e-02   2.305382e-22 
9.796000e-02   1.838888e-22 
1.006800e-01   1.472525e-22 
1.034000e-01   1.183510e-22 
1.061200e-01   9.546111e-23 
1.088400e-01   7.726309e-23 
1.115700e-01   6.269384e-23 
1.142900e-01   5.107393e-23 
1.170100e-01   4.173579e-23 
1.197300e-01   3.420638e-23 
1.224500e-01   2.811567e-23 
1.251700e-01   2.317335e-23 
1.278900e-01   1.915091e-23 
1.306100e-01   1.586749e-23 
1.333300e-01   1.317984e-23 
1.360600e-01   1.096658e-23 
1.469400e-01   1.529828e-23 
1.496600e-01   1.356659e-23 
1.523800e-01   1.198112e-23 
1.551000e-01   1.056824e-23 
1.578200e-01   9.323418e-24 
1.605500e-01   8.228056e-24 
1.632700e-01   7.272824e-24 
1.659900e-01   6.436608e-24 
1.687100e-01   5.704071e-24 
1.714300e-01   5.061643e-24 
1.741500e-01   4.497505e-24 
1.768700e-01   4.001393e-24 
1.795900e-01   3.564473e-24 
1.823100e-01   3.179124e-24 
1.850400e-01   2.837587e-24 
1.877600e-01   2.536678e-24 
1.904800e-01   2.270163e-24 
1.933200e-01   2.024002e-24 
1.959200e-01   1.823897e-24 
1.986400e-01   1.637276e-24 
2.040800e-01   1.487500e-24 
2.068000e-01   1.345134e-24 
2.095300e-01   1.216555e-24 
2.122500e-01   1.101693e-24 
2.149700e-01   9.987600e-25 
2.176900e-01   9.064733e-25 
2.204100e-01   8.236546e-25 
2.231300e-01   7.492475e-25 
2.258500e-01   6.823154e-25 
2.285700e-01   6.220323e-25 
2.312900e-01   5.676671e-25 
2.340200e-01   5.184090e-25 
2.367400e-01   4.740502e-25 
2.394600e-01   4.339000e-25 
2.421800e-01   3.975195e-25 
2.449000e-01   3.645167e-25 
2.476200e-01   3.345440e-25 
2.503400e-01   3.072954e-25 
2.530600e-01   2.824966e-25 
2.557800e-01   2.599058e-25 
2.585100e-01   2.392330e-25 
2.612300e-01   2.204357e-25 
2.639500e-01   2.032632e-25 
2.666700e-01   1.875591e-25 
2.693900e-01   1.731867e-25 
2.721100e-01   1.600218e-25 
2.857200e-01   1.087437e-25 
2.993200e-01   7.495603e-26 
3.129300e-01   5.228523e-26 
3.265300e-01   3.687408e-26 
3.401400e-01   2.624789e-26 
3.537400e-01   1.884915e-26 
3.673500e-01   1.363805e-26 
3.809500e-01   9.940160e-27 
3.945600e-01   7.290674e-27 
4.081700e-01   5.379864e-27 
4.217700e-01   3.993224e-27 
4.353800e-01   2.979058e-27 
4.489800e-01   2.234043e-27 
4.625900e-01   1.682898e-27 
4.761900e-01   1.273648e-27 
4.898000e-01   9.678241e-28 
5.034000e-01   7.385596e-28 
5.170100e-01   5.656680e-28 
5.306100e-01   4.349328e-28 
5.578300e-01   2.597137e-28 
5.714300e-01   2.017196e-28 
5.850400e-01   1.571298e-28 
5.986400e-01   1.227831e-28 
6.122500e-01   9.619995e-29 
6.258500e-01   7.559052e-29 
6.394600e-01   5.954116e-29 
6.530600e-01   4.702512e-29 
6.666700e-01   3.722287e-29 
6.802800e-01   2.953180e-29 
6.938800e-01   2.348515e-29 
7.074900e-01   1.871325e-29 
7.210900e-01   1.494337e-29 
7.347000e-01   1.195397e-29 
7.483000e-01   9.581836e-30 
7.619100e-01   7.692551e-30 
7.755100e-01   6.187241e-30 
7.891200e-01   4.983571e-30 
8.027200e-01   4.020805e-30 
8.163300e-01   3.248173e-30 
8.299400e-01   2.627611e-30 
8.435400e-01   2.128619e-30 
8.571500e-01   1.726256e-30 
8.707500e-01   1.401730e-30 
8.843600e-01   1.139261e-30 
8.979600e-01   9.269937e-31 
9.115700e-01   7.548574e-31 
9.251701e-01   6.152901e-31 
9.387800e-01   5.018484e-31 
9.523900e-01   4.096044e-31 
9.659900e-01   3.345800e-31 
9.796000e-01   2.734052e-31 
9.932000e-01   2.235556e-31 
1.006800e+00   1.828656e-31 
1.020400e+00   1.496388e-31 
1.034000e+00   1.224721e-31 
1.047600e+00   1.002581e-31 
1.061200e+00   8.207953e-32 
1.074800e+00   6.719562e-32 
1.088400e+00   5.500728e-32 
1.102000e+00   4.501971e-32 
1.115700e+00   3.678413e-32 
1.129300e+00   3.008633e-32 
1.142900e+00   2.459761e-32 
1.156500e+00   2.009796e-32 
1.170100e+00   1.640939e-32 
1.183700e+00   1.338846e-32 
1.197300e+00   1.091136e-32 
1.210900e+00   8.884564e-33 
1.224500e+00   7.224021e-33 
1.227200e+00   6.932813e-33 
1.229900e+00   6.652355e-33 
1.232700e+00   6.373222e-33 
1.235400e+00   6.114880e-33 
1.238100e+00   5.866696e-33 
1.240800e+00   5.628404e-33 
1.243500e+00   5.399514e-33 
1.246300e+00   5.171220e-33 
1.249000e+00   4.959981e-33 
1.257200e+00   4.941341e-33 
1.259900e+00   4.739627e-33 
1.262600e+00   4.544134e-33 
1.265300e+00   4.355412e-33 
1.268000e+00   4.173356e-33 
1.270800e+00   3.992141e-33 
1.273500e+00   3.824714e-33 
1.276200e+00   3.663877e-33 
1.278900e+00   3.509230e-33 
1.281600e+00   3.360941e-33 
1.289800e+00   3.129383e-33 
1.292500e+00   2.996319e-33 
1.295200e+00   2.868341e-33 
1.298000e+00   2.740556e-33 
1.300700e+00   2.622644e-33 
1.303400e+00   2.509386e-33 
1.306100e+00   2.400928e-33 
1.308900e+00   2.292991e-33 
1.311600e+00   2.193203e-33 
1.314300e+00   2.097387e-33 
1.317000e+00   2.005640e-33 
1.319700e+00   1.917741e-33 
1.322500e+00   1.830317e-33 
1.352200e+00   1.107084e-33 
1.327900e+00   1.672087e-33 
1.330600e+00   1.598020e-33 
1.333300e+00   1.526991e-33 
1.336100e+00   1.456604e-33 
1.338800e+00   1.391582e-33 
1.341500e+00   1.329293e-33 
1.344200e+00   1.269705e-33 
1.346900e+00   1.212493e-33 
1.349700e+00   1.155706e-33 
1.352400e+00   1.103348e-33 
1.355100e+00   1.053108e-33 
1.357800e+00   1.004987e-33 
1.360600e+00   9.573487e-34 
1.363300e+00   9.133534e-34 
1.366000e+00   8.713649e-34 
1.368700e+00   8.311288e-34 
1.371400e+00   7.926168e-34 
1.374200e+00   7.544852e-34 
1.376900e+00   7.192133e-34 
1.379600e+00   6.855627e-34 
1.382300e+00   6.532854e-34 
1.385000e+00   6.224187e-34 
1.387800e+00   5.918644e-34 
1.390500e+00   5.636158e-34 
1.393200e+00   5.366896e-34 
1.395900e+00   5.108783e-34 
1.398700e+00   4.853635e-34 
1.401400e+00   4.618883e-34 
1.404100e+00   4.395078e-34 
1.406800e+00   4.181488e-34 
1.409500e+00   3.976254e-34 
1.412300e+00   3.773551e-34 
1.415000e+00   3.586936e-34 
1.417700e+00   3.408581e-34 
1.420400e+00   3.238377e-34 
1.423100e+00   3.075234e-34 
1.425900e+00   2.914476e-34 
1.428600e+00   2.766702e-34 
1.431300e+00   2.625862e-34 
1.434000e+00   2.491459e-34 
1.436700e+00   2.363587e-34 
1.439500e+00   2.236848e-34 
1.442200e+00   2.120844e-34 
1.444900e+00   2.009576e-34 
1.447600e+00   1.903669e-34 
1.450400e+00   1.799017e-34 
1.453100e+00   1.703024e-34 
1.455800e+00   9.876000e-34 
1.458500e+00   9.424576e-34 
1.461200e+00   8.962855e-34 
1.464000e+00   8.488345e-34 
1.466700e+00   8.042673e-34 
1.469400e+00   7.611958e-34 
1.472100e+00   7.198170e-34 
1.474800e+00   6.802951e-34 
1.477600e+00   6.411102e-34 
1.480300e+00   6.053031e-34 
1.483000e+00   5.709231e-34 
1.485700e+00   5.383244e-34 
1.488400e+00   5.073660e-34 
1.491200e+00   4.769816e-34 
1.493900e+00   4.490904e-34 
1.496600e+00   4.225848e-34 
1.523800e+00   2.212189e-34 
1.551000e+00   1.067934e-34 
1.578200e+00   4.566218e-35 
1.605500e+00   1.582850e-35 
1.632700e+00   3.649441e-36 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_600GeV.txt <==
9.523900e-02   2.408270e-22 
9.796000e-02   1.923701e-22 
1.006800e-01   1.542655e-22 
1.034000e-01   1.241664e-22 
1.061200e-01   1.002971e-22 
1.088400e-01   8.129544e-23 
1.115700e-01   6.606287e-23 
1.142900e-01   5.389758e-23 
1.170100e-01   4.410829e-23 
1.197300e-01   3.620455e-23 
1.224500e-01   2.980248e-23 
1.251700e-01   2.460058e-23 
1.278900e-01   2.036098e-23 
1.306100e-01   1.689571e-23 
1.333300e-01   1.405530e-23 
1.360600e-01   1.171303e-23 
1.469400e-01   1.637354e-23 
1.496600e-01   1.454021e-23 
1.523800e-01   1.285888e-23 
1.551000e-01   1.135848e-23 
1.578200e-01   1.003474e-23 
1.605500e-01   8.868456e-24 
1.632700e-01   7.850102e-24 
1.659900e-01   6.957506e-24 
1.687100e-01   6.174601e-24 
1.714300e-01   5.487152e-24 
1.741500e-01   4.882707e-24 
1.768700e-01   4.350486e-24 
1.795900e-01   3.881170e-24 
1.823100e-01   3.466718e-24 
1.850400e-01   3.098918e-24 
1.877600e-01   2.774451e-24 
1.904800e-01   2.486694e-24 
1.933200e-01   2.220562e-24 
1.959200e-01   2.003934e-24 
1.986400e-01   1.801641e-24 
2.040800e-01   1.641827e-24 
2.068000e-01   1.486932e-24 
2.095300e-01   1.346817e-24 
2.122500e-01   1.221473e-24 
2.149700e-01   1.108995e-24 
2.176900e-01   1.008022e-24 
2.204100e-01   9.172915e-25 
2.231300e-01   8.356737e-25 
2.258500e-01   7.621609e-25 
2.285700e-01   6.958658e-25 
2.312900e-01   6.360041e-25 
2.340200e-01   5.816964e-25 
2.367400e-01   5.327285e-25 
2.394600e-01   4.883503e-25 
2.421800e-01   4.480868e-25 
2.449000e-01   4.115140e-25 
2.476200e-01   3.782572e-25 
2.503400e-01   3.479833e-25 
2.530600e-01   3.203966e-25 
2.557800e-01   2.952321e-25 
2.585100e-01   2.721742e-25 
2.612300e-01   2.511811e-25 
2.639500e-01   2.319764e-25 
2.666700e-01   2.143916e-25 
2.693900e-01   1.982764e-25 
2.721100e-01   1.834948e-25 
2.857200e-01   1.257007e-25 
2.993200e-01   8.735688e-26 
3.129300e-01   6.144709e-26 
3.265300e-01   4.370654e-26 
3.401400e-01   3.138319e-26 
3.537400e-01   2.273754e-26 
3.673500e-01   1.660080e-26 
3.809500e-01   1.221137e-26 
3.945600e-01   9.040844e-27 
4.081700e-01   6.735307e-27 
4.217700e-01   5.048036e-27 
4.353800e-01   3.803360e-27 
4.489800e-01   2.880981e-27 
4.625900e-01   2.192523e-27 
4.761900e-01   1.676669e-27 
4.898000e-01   1.287610e-27 
5.034000e-01   9.931990e-28 
5.170100e-01   7.690534e-28 
5.306100e-01   5.979109e-28 
5.578300e-01   3.652568e-28 
5.714300e-01   2.870215e-28 
5.850400e-01   2.262461e-28 
5.986400e-01   1.789367e-28 
6.122500e-01   1.419269e-28 
6.258500e-01   1.129230e-28 
6.394600e-01   9.008549e-29 
6.530600e-01   7.207437e-29 
6.666700e-01   5.780706e-29 
6.802800e-01   4.648181e-29 
6.938800e-01   3.747288e-29 
7.074900e-01   3.027664e-29 
7.210900e-01   2.452207e-29 
7.347000e-01   1.990175e-29 
7.483000e-01   1.618861e-29 
7.619100e-01   1.319334e-29 
7.755100e-01   1.077495e-29 
7.891200e-01   8.815370e-30 
8.027200e-01   7.226422e-30 
8.163300e-01   5.933544e-30 
8.299400e-01   4.880289e-30 
8.435400e-01   4.021156e-30 
8.571500e-01   3.318047e-30 
8.707500e-01   2.742429e-30 
8.843600e-01   2.269671e-30 
8.979600e-01   1.881340e-30 
9.115700e-01   1.561314e-30 
9.251701e-01   1.297607e-30 
9.387800e-01   1.079644e-30 
9.523900e-01   8.993623e-31 
9.659900e-01   7.501575e-31 
9.796000e-01   6.263007e-31 
9.932000e-01   5.235118e-31 
1.006800e+00   4.380253e-31 
1.020400e+00   3.668580e-31 
1.034000e+00   3.075209e-31 
1.047600e+00   2.580108e-31 
1.061200e+00   2.166456e-31 
1.074800e+00   1.820538e-31 
1.088400e+00   1.530958e-31 
1.102000e+00   1.288307e-31 
1.115700e+00   1.083429e-31 
1.129300e+00   9.128430e-32 
1.142900e+00   7.695216e-32 
1.156500e+00   6.490334e-32 
1.170100e+00   5.476521e-32 
1.183700e+00   4.623019e-32 
1.197300e+00   3.903982e-32 
1.210900e+00   3.297721e-32 
1.224500e+00   2.786471e-32 
1.227200e+00   2.694930e-32 
1.229900e+00   2.606351e-32 
1.232700e+00   2.517647e-32 
1.235400e+00   2.434931e-32 
1.238100e+00   2.354986e-32 
1.240800e+00   2.277622e-32 
1.243500e+00   2.202881e-32 
1.246300e+00   2.127934e-32 
1.249000e+00   2.058083e-32 
1.257200e+00   2.126049e-32 
1.259900e+00   2.057252e-32 
1.262600e+00   1.989785e-32 
1.265300e+00   1.923985e-32 
1.268000e+00   1.860194e-32 
1.270800e+00   1.795985e-32 
1.273500e+00   1.736169e-32 
1.276200e+00   1.678319e-32 
1.278900e+00   1.622418e-32 
1.281600e+00   1.568322e-32 
1.289800e+00   1.510111e-32 
1.292500e+00   1.460154e-32 
1.295200e+00   1.411491e-32 
1.298000e+00   1.362623e-32 
1.300700e+00   1.317006e-32 
1.303400e+00   1.272876e-32 
1.306100e+00   1.230168e-32 
1.308900e+00   1.187397e-32 
1.311600e+00   1.147545e-32 
1.314300e+00   1.109013e-32 
1.317000e+00   1.071768e-32 
1.319700e+00   1.035761e-32 
1.322500e+00   9.997420e-33 
1.352200e+00   6.864278e-33 
1.327900e+00   9.337389e-33 
1.330600e+00   9.023693e-33 
1.333300e+00   8.720818e-33 
1.336100e+00   8.417184e-33 
1.338800e+00   8.134560e-33 
1.341500e+00   7.861158e-33 
1.344200e+00   7.596748e-33 
1.346900e+00   7.341244e-33 
1.349700e+00   7.085208e-33 
1.352400e+00   6.847022e-33 
1.355100e+00   6.616559e-33 
1.357800e+00   6.393838e-33 
1.360600e+00   6.171020e-33 
1.363300e+00   5.962978e-33 
1.366000e+00   5.762475e-33 
1.368700e+00   5.568265e-33 
1.371400e+00   5.380628e-33 
1.374200e+00   5.192828e-33 
1.376900e+00   5.017561e-33 
1.379600e+00   4.848370e-33 
1.382300e+00   4.684660e-33 
1.385000e+00   4.526399e-33 
1.387800e+00   4.367914e-33 
1.390500e+00   4.220331e-33 
1.393200e+00   4.077450e-33 
1.395900e+00   3.939557e-33 
1.398700e+00   3.801498e-33 
1.401400e+00   3.672765e-33 
1.404100e+00   3.548334e-33 
1.406800e+00   3.428058e-33 
1.409500e+00   3.311988e-33 
1.412300e+00   3.195538e-33 
1.415000e+00   3.086979e-33 
1.417700e+00   2.982240e-33 
1.420400e+00   2.880752e-33 
1.423100e+00   2.782738e-33 
1.425900e+00   2.684560e-33 
1.428600e+00   2.593136e-33 
1.431300e+00   2.504743e-33 
1.434000e+00   2.419294e-33 
1.436700e+00   2.336637e-33 
1.439500e+00   2.253954e-33 
1.442200e+00   2.176964e-33 
1.444900e+00   2.102563e-33 
1.447600e+00   2.030683e-33 
1.450400e+00   1.958654e-33 
1.453100e+00   1.891535e-33 
1.455800e+00   1.099175e-32 
1.458500e+00   1.070657e-32 
1.461200e+00   1.039546e-32 
1.464000e+00   1.006178e-32 
1.466700e+00   9.739387e-33 
1.469400e+00   9.420510e-33 
1.472100e+00   9.109353e-33 
1.474800e+00   8.805715e-33 
1.477600e+00   8.500346e-33 
1.480300e+00   8.214662e-33 
1.483000e+00   7.938550e-33 
1.485700e+00   7.670702e-33 
1.488400e+00   7.411680e-33 
1.491200e+00   7.151754e-33 
1.493900e+00   6.909304e-33 
1.496600e+00   6.674824e-33 
1.523800e+00   4.698579e-33 
1.551000e+00   3.287831e-33 
1.578200e+00   2.284852e-33 
1.605500e+00   1.572059e-33 
1.632700e+00   1.072978e-33 
1.823100e+00   4.528636e-35 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_700GeV.txt <==
9.523900e-02   2.484127e-22 
9.796000e-02   1.986283e-22 
1.006800e-01   1.594443e-22 
1.034000e-01   1.284648e-22 
1.061200e-01   1.038747e-22 
1.088400e-01   8.428124e-23 
1.115700e-01   6.855965e-23 
1.142900e-01   5.599235e-23 
1.170100e-01   4.587008e-23 
1.197300e-01   3.768988e-23 
1.224500e-01   3.105764e-23 
1.251700e-01   2.566353e-23 
1.278900e-01   2.126317e-23 
1.306100e-01   1.766308e-23 
1.333300e-01   1.470933e-23 
1.360600e-01   1.227118e-23 
1.469400e-01   1.717585e-23 
1.496600e-01   1.526733e-23 
1.523800e-01   1.351502e-23 
1.551000e-01   1.194971e-23 
1.578200e-01   1.056747e-23 
1.605500e-01   9.348552e-24 
1.632700e-01   8.283300e-24 
1.659900e-01   7.348794e-24 
1.687100e-01   6.528425e-24 
1.714300e-01   5.807448e-24 
1.741500e-01   5.172970e-24 
1.768700e-01   4.613820e-24 
1.795900e-01   4.120322e-24 
1.823100e-01   3.684124e-24 
1.850400e-01   3.296686e-24 
1.877600e-01   2.954576e-24 
1.904800e-01   2.650904e-24 
1.933200e-01   2.369788e-24 
1.959200e-01   2.140756e-24 
1.986400e-01   1.926687e-24 
2.040800e-01   1.759363e-24 
2.068000e-01   1.595032e-24 
2.095300e-01   1.446219e-24 
2.122500e-01   1.312967e-24 
2.149700e-01   1.193283e-24 
2.176900e-01   1.085745e-24 
2.204100e-01   9.890304e-25 
2.231300e-01   9.019524e-25 
2.258500e-01   8.234542e-25 
2.285700e-01   7.526022e-25 
2.312900e-01   6.885702e-25 
2.340200e-01   6.304288e-25 
2.367400e-01   5.779578e-25 
2.394600e-01   5.303638e-25 
2.421800e-01   4.871442e-25 
2.449000e-01   4.478520e-25 
2.476200e-01   4.120913e-25 
2.503400e-01   3.795089e-25 
2.530600e-01   3.497917e-25 
2.557800e-01   3.226600e-25 
2.585100e-01   2.977776e-25 
2.612300e-01   2.751029e-25 
2.639500e-01   2.543415e-25 
2.666700e-01   2.353141e-25 
2.693900e-01   2.178607e-25 
2.721100e-01   2.018374e-25 
2.857200e-01   1.390244e-25 
2.993200e-01   9.715589e-26 
3.129300e-01   6.872869e-26 
3.265300e-01   4.916881e-26 
3.401400e-01   3.551358e-26 
3.537400e-01   2.588424e-26 
3.673500e-01   1.901349e-26 
3.809500e-01   1.407277e-26 
3.945600e-01   1.048458e-26 
4.081700e-01   7.860803e-27 
4.217700e-01   5.929803e-27 
4.353800e-01   4.497145e-27 
4.489800e-01   3.429257e-27 
4.625900e-01   2.627472e-27 
4.761900e-01   2.023089e-27 
4.898000e-01   1.564470e-27 
5.034000e-01   1.215276e-27 
5.170100e-01   9.477521e-28 
5.306100e-01   7.421872e-28 
5.578300e-01   4.601388e-28 
5.714300e-01   3.643129e-28 
5.850400e-01   2.893729e-28 
5.986400e-01   2.306395e-28 
6.122500e-01   1.843777e-28 
6.258500e-01   1.478681e-28 
6.394600e-01   1.189180e-28 
6.530600e-01   9.592203e-29 
6.666700e-01   7.757390e-29 
6.802800e-01   6.290177e-29 
6.938800e-01   5.114353e-29 
7.074900e-01   4.168048e-29 
7.210900e-01   3.405479e-29 
7.347000e-01   2.788504e-29 
7.483000e-01   2.288774e-29 
7.619100e-01   1.882416e-29 
7.755100e-01   1.551705e-29 
7.891200e-01   1.281515e-29 
8.027200e-01   1.060617e-29 
8.163300e-01   8.793549e-30 
8.299400e-01   7.304255e-30 
8.435400e-01   6.078913e-30 
8.571500e-01   5.067281e-30 
8.707500e-01   4.231651e-30 
8.843600e-01   3.539153e-30 
8.979600e-01   2.965018e-30 
9.115700e-01   2.487496e-30 
9.251701e-01   2.090271e-30 
9.387800e-01   1.758760e-30 
9.523900e-01   1.481907e-30 
9.659900e-01   1.250458e-30 
9.796000e-01   1.056412e-30 
9.932000e-01   8.937063e-31 
1.006800e+00   7.569870e-31 
1.020400e+00   6.419353e-31 
1.034000e+00   5.449942e-31 
1.047600e+00   4.632060e-31 
1.061200e+00   3.941034e-31 
1.074800e+00   3.356574e-31 
1.088400e+00   2.861629e-31 
1.102000e+00   2.442001e-31 
1.115700e+00   2.083437e-31 
1.129300e+00   1.781159e-31 
1.142900e+00   1.524048e-31 
1.156500e+00   1.305130e-31 
1.170100e+00   1.118520e-31 
1.183700e+00   9.593372e-32 
1.197300e+00   8.234046e-32 
1.210900e+00   7.072231e-32 
1.224500e+00   6.078474e-32 
1.227200e+00   5.898821e-32 
1.229900e+00   5.724765e-32 
1.232700e+00   5.549813e-32 
1.235400e+00   5.386260e-32 
1.238100e+00   5.227582e-32 
1.240800e+00   5.073816e-32 
1.243500e+00   4.924591e-32 
1.246300e+00   4.774605e-32 
1.249000e+00   4.634542e-32 
1.257200e+00   4.869577e-32 
1.259900e+00   4.729289e-32 
1.262600e+00   4.591035e-32 
1.265300e+00   4.455750e-32 
1.268000e+00   4.323914e-32 
1.270800e+00   4.190996e-32 
1.273500e+00   4.066632e-32 
1.276200e+00   3.945998e-32 
1.278900e+00   3.828934e-32 
1.281600e+00   3.715368e-32 
1.289800e+00   3.629103e-32 
1.292500e+00   3.522653e-32 
1.295200e+00   3.418688e-32 
1.298000e+00   3.313718e-32 
1.300700e+00   3.215455e-32 
1.303400e+00   3.120046e-32 
1.306100e+00   3.027435e-32 
1.308900e+00   2.934345e-32 
1.311600e+00   2.847332e-32 
1.314300e+00   2.762922e-32 
1.317000e+00   2.681093e-32 
1.319700e+00   2.601700e-32 
1.322500e+00   2.521899e-32 
1.352200e+00   1.814611e-32 
1.327900e+00   2.374997e-32 
1.330600e+00   2.304850e-32 
1.333300e+00   2.236843e-32 
1.336100e+00   2.168461e-32 
1.338800e+00   2.104521e-32 
1.341500e+00   2.042534e-32 
1.344200e+00   1.982429e-32 
1.346900e+00   1.924090e-32 
1.349700e+00   1.865426e-32 
1.352400e+00   1.810618e-32 
1.355100e+00   1.757413e-32 
1.357800e+00   1.705799e-32 
1.360600e+00   1.653924e-32 
1.363300e+00   1.605406e-32 
1.366000e+00   1.558334e-32 
1.368700e+00   1.512694e-32 
1.371400e+00   1.468393e-32 
1.374200e+00   1.423828e-32 
1.376900e+00   1.382180e-32 
1.379600e+00   1.341799e-32 
1.382300e+00   1.302555e-32 
1.385000e+00   1.264530e-32 
1.387800e+00   1.226265e-32 
1.390500e+00   1.190483e-32 
1.393200e+00   1.155754e-32 
1.395900e+00   1.122049e-32 
1.398700e+00   1.088152e-32 
1.401400e+00   1.056465e-32 
1.404100e+00   1.025675e-32 
1.406800e+00   9.958305e-33 
1.409500e+00   9.668409e-33 
1.412300e+00   9.377022e-33 
1.415000e+00   9.104563e-33 
1.417700e+00   8.839982e-33 
1.420400e+00   8.583204e-33 
1.423100e+00   8.333935e-33 
1.425900e+00   8.083383e-33 
1.428600e+00   7.848824e-33 
1.431300e+00   7.621127e-33 
1.434000e+00   7.400198e-33 
1.436700e+00   7.185657e-33 
1.439500e+00   6.969654e-33 
1.442200e+00   6.767838e-33 
1.444900e+00   6.571696e-33 
1.447600e+00   6.381429e-33 
1.450400e+00   6.189963e-33 
1.453100e+00   6.010765e-33 
1.455800e+00   3.477471e-32 
1.458500e+00   3.406214e-32 
1.461200e+00   3.325754e-32 
1.464000e+00   3.237997e-32 
1.466700e+00   3.152177e-32 
1.469400e+00   3.066703e-32 
1.472100e+00   2.982524e-32 
1.474800e+00   2.900054e-32 
1.477600e+00   2.816559e-32 
1.480300e+00   2.738126e-32 
1.483000e+00   2.661658e-32 
1.485700e+00   2.587319e-32 
1.488400e+00   2.514984e-32 
1.491200e+00   2.442071e-32 
1.493900e+00   2.373718e-32 
1.496600e+00   2.307349e-32 
1.523800e+00   1.733281e-32 
1.551000e+00   1.300945e-32 
1.578200e+00   9.755361e-33 
1.605500e+00   7.298897e-33 
1.632700e+00   5.458739e-33 
1.823100e+00   6.684141e-34 
2.040800e+00   4.217289e-35 
2.176900e+00   4.121435e-36 
2.340200e+00   3.922066e-40 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_800GeV.txt <==
9.523900e-02   2.542410e-22 
9.796000e-02   2.034398e-22 
1.006800e-01   1.634285e-22 
1.034000e-01   1.317737e-22 
1.061200e-01   1.066302e-22 
1.088400e-01   8.658253e-23 
1.115700e-01   7.048537e-23 
1.142900e-01   5.760900e-23 
1.170100e-01   4.723067e-23 
1.197300e-01   3.883764e-23 
1.224500e-01   3.202812e-23 
1.251700e-01   2.648606e-23 
1.278900e-01   2.196173e-23 
1.306100e-01   1.825764e-23 
1.333300e-01   1.521641e-23 
1.360600e-01   1.270427e-23 
1.469400e-01   1.779698e-23 
1.496600e-01   1.583062e-23 
1.523800e-01   1.402367e-23 
1.551000e-01   1.240833e-23 
1.578200e-01   1.098097e-23 
1.605500e-01   9.721433e-24 
1.632700e-01   8.619975e-24 
1.659900e-01   7.653112e-24 
1.687100e-01   6.803775e-24 
1.714300e-01   6.056876e-24 
1.741500e-01   5.399164e-24 
1.768700e-01   4.819169e-24 
1.795900e-01   4.306940e-24 
1.823100e-01   3.853899e-24 
1.850400e-01   3.451228e-24 
1.877600e-01   3.095445e-24 
1.904800e-01   2.779420e-24 
1.933200e-01   2.486677e-24 
1.959200e-01   2.248010e-24 
1.986400e-01   2.024787e-24 
2.040800e-01   1.851641e-24 
2.068000e-01   1.679970e-24 
2.095300e-01   1.524381e-24 
2.122500e-01   1.384962e-24 
2.149700e-01   1.259654e-24 
2.176900e-01   1.146989e-24 
2.204100e-01   1.045597e-24 
2.231300e-01   9.542515e-25 
2.258500e-01   8.718536e-25 
2.285700e-01   7.974342e-25 
2.312900e-01   7.301361e-25 
2.340200e-01   6.689890e-25 
2.367400e-01   6.137710e-25 
2.394600e-01   5.636536e-25 
2.421800e-01   5.181132e-25 
2.449000e-01   4.766855e-25 
2.476200e-01   4.389558e-25 
2.503400e-01   4.045588e-25 
2.530600e-01   3.731657e-25 
2.557800e-01   3.444864e-25 
2.585100e-01   3.181670e-25 
2.612300e-01   2.941671e-25 
2.639500e-01   2.721787e-25 
2.666700e-01   2.520131e-25 
2.693900e-01   2.335036e-25 
2.721100e-01   2.164996e-25 
2.857200e-01   1.497164e-25 
2.993200e-01   1.050501e-25 
3.129300e-01   7.461823e-26 
3.265300e-01   5.360498e-26 
3.401400e-01   3.888214e-26 
3.537400e-01   2.846161e-26 
3.673500e-01   2.099821e-26 
3.809500e-01   1.561074e-26 
3.945600e-01   1.168282e-26 
4.081700e-01   8.799205e-27 
4.217700e-01   6.668378e-27 
4.353800e-01   5.081003e-27 
4.489800e-01   3.892856e-27 
4.625900e-01   2.997012e-27 
4.761900e-01   2.318846e-27 
4.898000e-01   1.802015e-27 
5.034000e-01   1.406766e-27 
5.170100e-01   1.102623e-27 
5.306100e-01   8.678654e-28 
5.578300e-01   5.436522e-28 
5.714300e-01   4.327040e-28 
5.850400e-01   3.455305e-28 
5.986400e-01   2.768849e-28 
6.122500e-01   2.225543e-28 
6.258500e-01   1.794704e-28 
6.394600e-01   1.451381e-28 
6.530600e-01   1.177334e-28 
6.666700e-01   9.575685e-29 
6.802800e-01   7.809447e-29 
6.938800e-01   6.386742e-29 
7.074900e-01   5.235767e-29 
7.210900e-01   4.303443e-29 
7.347000e-01   3.545094e-29 
7.483000e-01   2.927560e-29 
7.619100e-01   2.422709e-29 
7.755100e-01   2.009571e-29 
7.891200e-01   1.670180e-29 
8.027200e-01   1.391149e-29 
8.163300e-01   1.160893e-29 
8.299400e-01   9.706171e-30 
8.435400e-01   8.131643e-30 
8.571500e-01   6.824030e-30 
8.707500e-01   5.737582e-30 
8.843600e-01   4.831800e-30 
8.979600e-01   4.076282e-30 
9.115700e-01   3.444077e-30 
9.251701e-01   2.914859e-30 
9.387800e-01   2.470434e-30 
9.523900e-01   2.096911e-30 
9.659900e-01   1.782620e-30 
9.796000e-01   1.517397e-30 
9.932000e-01   1.293540e-30 
1.006800e+00   1.104180e-30 
1.020400e+00   9.437428e-31 
1.034000e+00   8.076266e-31 
1.047600e+00   6.919848e-31 
1.061200e+00   5.936040e-31 
1.074800e+00   5.097896e-31 
1.088400e+00   4.383044e-31 
1.102000e+00   3.772491e-31 
1.115700e+00   3.246859e-31 
1.129300e+00   2.800390e-31 
1.142900e+00   2.417720e-31 
1.156500e+00   2.089362e-31 
1.170100e+00   1.807275e-31 
1.183700e+00   1.564702e-31 
1.197300e+00   1.355874e-31 
1.210900e+00   1.175914e-31 
1.224500e+00   1.020693e-31 
1.227200e+00   9.925053e-32 
1.229900e+00   9.651102e-32 
1.232700e+00   9.375521e-32 
1.235400e+00   9.117407e-32 
1.238100e+00   8.866746e-32 
1.240800e+00   8.623203e-32 
1.243500e+00   8.386524e-32 
1.246300e+00   8.148306e-32 
1.249000e+00   7.925186e-32 
1.257200e+00   8.412898e-32 
1.259900e+00   8.187551e-32 
1.262600e+00   7.964698e-32 
1.265300e+00   7.746074e-32 
1.268000e+00   7.532635e-32 
1.270800e+00   7.317064e-32 
1.273500e+00   7.114909e-32 
1.276200e+00   6.918339e-32 
1.278900e+00   6.727333e-32 
1.281600e+00   6.541691e-32 
1.289800e+00   6.442763e-32 
1.292500e+00   6.267386e-32 
1.295200e+00   6.095493e-32 
1.298000e+00   5.921725e-32 
1.300700e+00   5.758615e-32 
1.303400e+00   5.599839e-32 
1.306100e+00   5.445637e-32 
1.308900e+00   5.290237e-32 
1.311600e+00   5.144729e-32 
1.314300e+00   5.003362e-32 
1.317000e+00   4.865913e-32 
1.319700e+00   4.732426e-32 
1.322500e+00   4.597980e-32 
1.352200e+00   3.392870e-32 
1.327900e+00   4.349755e-32 
1.330600e+00   4.230835e-32 
1.333300e+00   4.115330e-32 
1.336100e+00   3.998947e-32 
1.338800e+00   3.889986e-32 
1.341500e+00   3.784079e-32 
1.344200e+00   3.681116e-32 
1.346900e+00   3.581096e-32 
1.349700e+00   3.480311e-32 
1.352400e+00   3.385960e-32 
1.355100e+00   3.294188e-32 
1.357800e+00   3.205023e-32 
1.360600e+00   3.115205e-32 
1.363300e+00   3.030996e-32 
1.366000e+00   2.949179e-32 
1.368700e+00   2.869645e-32 
1.371400e+00   2.792285e-32 
1.374200e+00   2.714347e-32 
1.376900e+00   2.641328e-32 
1.379600e+00   2.570299e-32 
1.382300e+00   2.501284e-32 
1.385000e+00   2.434170e-32 
1.387800e+00   2.366533e-32 
1.390500e+00   2.303149e-32 
1.393200e+00   2.241524e-32 
1.395900e+00   2.181564e-32 
1.398700e+00   2.121159e-32 
1.401400e+00   2.064540e-32 
1.404100e+00   2.009460e-32 
1.406800e+00   1.955971e-32 
1.409500e+00   1.903849e-32 
1.412300e+00   1.851350e-32 
1.415000e+00   1.802130e-32 
1.417700e+00   1.754265e-32 
1.420400e+00   1.707715e-32 
1.423100e+00   1.662399e-32 
1.425900e+00   1.616759e-32 
1.428600e+00   1.573951e-32 
1.431300e+00   1.532298e-32 
1.434000e+00   1.491781e-32 
1.436700e+00   1.452397e-32 
1.439500e+00   1.412678e-32 
1.442200e+00   1.375402e-32 
1.444900e+00   1.339163e-32 
1.447600e+00   1.303903e-32 
1.450400e+00   1.268333e-32 
1.453100e+00   1.234971e-32 
1.455800e+00   7.118664e-32 
1.458500e+00   6.991742e-32 
1.461200e+00   6.845216e-32 
1.464000e+00   6.683426e-32 
1.466700e+00   6.524246e-32 
1.469400e+00   6.364916e-32 
1.472100e+00   6.207464e-32 
1.474800e+00   6.052739e-32 
1.477600e+00   5.895621e-32 
1.480300e+00   5.747640e-32 
1.483000e+00   5.603221e-32 
1.485700e+00   5.462224e-32 
1.488400e+00   5.324901e-32 
1.491200e+00   5.186061e-32 
1.493900e+00   5.055718e-32 
1.496600e+00   4.928564e-32 
1.523800e+00   3.815142e-32 
1.551000e+00   2.955282e-32 
1.578200e+00   2.290487e-32 
1.605500e+00   1.774617e-32 
1.632700e+00   1.376920e-32 
1.823100e+00   2.342194e-33 
2.040800e+00   2.936409e-34 
2.176900e+00   7.299994e-35 
2.340200e+00   1.097252e-35 
2.530600e+00   5.049651e-37 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_0_900GeV.txt <==
9.523900e-02   2.588597e-22 
9.796000e-02   2.072548e-22 
1.006800e-01   1.665894e-22 
1.034000e-01   1.344000e-22 
1.061200e-01   1.088188e-22 
1.088400e-01   8.841120e-23 
1.115700e-01   7.201637e-23 
1.142900e-01   5.889502e-23 
1.170100e-01   4.831334e-23 
1.197300e-01   3.975153e-23 
1.224500e-01   3.280131e-23 
1.251700e-01   2.714164e-23 
1.278900e-01   2.251885e-23 
1.306100e-01   1.873203e-23 
1.333300e-01   1.562122e-23 
1.360600e-01   1.305019e-23 
1.469400e-01   1.829193e-23 
1.496600e-01   1.627965e-23 
1.523800e-01   1.442932e-23 
1.551000e-01   1.277430e-23 
1.578200e-01   1.131108e-23 
1.605500e-01   1.001927e-23 
1.632700e-01   8.889050e-24 
1.659900e-01   7.896420e-24 
1.687100e-01   7.024056e-24 
1.714300e-01   6.256521e-24 
1.741500e-01   5.580303e-24 
1.768700e-01   4.983689e-24 
1.795900e-01   4.456538e-24 
1.823100e-01   3.990068e-24 
1.850400e-01   3.575249e-24 
1.877600e-01   3.208546e-24 
1.904800e-01   2.882661e-24 
1.933200e-01   2.580622e-24 
1.959200e-01   2.334251e-24 
1.986400e-01   2.103712e-24 
2.040800e-01   1.925917e-24 
2.068000e-01   1.748371e-24 
2.095300e-01   1.587359e-24 
2.122500e-01   1.442999e-24 
2.149700e-01   1.313184e-24 
2.176900e-01   1.196411e-24 
2.204100e-01   1.091270e-24 
2.231300e-01   9.964998e-25 
2.258500e-01   9.109724e-25 
2.285700e-01   8.336888e-25 
2.312900e-01   7.637675e-25 
2.340200e-01   7.002076e-25 
2.367400e-01   6.427799e-25 
2.394600e-01   5.906339e-25 
2.421800e-01   5.432270e-25 
2.449000e-01   5.000789e-25 
2.476200e-01   4.607647e-25 
2.503400e-01   4.249047e-25 
2.530600e-01   3.921612e-25 
2.557800e-01   3.622332e-25 
2.585100e-01   3.347549e-25 
2.612300e-01   3.096857e-25 
2.639500e-01   2.867056e-25 
2.666700e-01   2.656205e-25 
2.693900e-01   2.462575e-25 
2.721100e-01   2.284604e-25 
2.857200e-01   1.584618e-25 
2.993200e-01   1.115258e-25 
3.129300e-01   7.946412e-26 
3.265300e-01   5.726622e-26 
3.401400e-01   4.167069e-26 
3.537400e-01   3.060178e-26 
3.673500e-01   2.265157e-26 
3.809500e-01   1.689607e-26 
3.945600e-01   1.268753e-26 
4.081700e-01   9.588629e-27 
4.217700e-01   7.291817e-27 
4.353800e-01   5.575516e-27 
4.489800e-01   4.286875e-27 
4.625900e-01   3.312190e-27 
4.761900e-01   2.571988e-27 
4.898000e-01   2.006062e-27 
5.034000e-01   1.571850e-27 
5.170100e-01   1.236618e-27 
5.306100e-01   9.770102e-28 
5.578300e-01   6.167264e-28 
5.714300e-01   4.927736e-28 
5.850400e-01   3.950441e-28 
5.986400e-01   3.178167e-28 
6.122500e-01   2.564792e-28 
6.258500e-01   2.076632e-28 
6.394600e-01   1.686244e-28 
6.530600e-01   1.373483e-28 
6.666700e-01   1.121758e-28 
6.802800e-01   9.186987e-29 
6.938800e-01   7.545203e-29 
7.074900e-01   6.211987e-29 
7.210900e-01   5.127918e-29 
7.347000e-01   4.242760e-29 
7.483000e-01   3.519188e-29 
7.619100e-01   2.925304e-29 
7.755100e-01   2.437391e-29 
7.891200e-01   2.034975e-29 
8.027200e-01   1.702792e-29 
8.163300e-01   1.427554e-29 
8.299400e-01   1.199173e-29 
8.435400e-01   1.009395e-29 
8.571500e-01   8.511377e-30 
8.707500e-01   7.190864e-30 
8.843600e-01   6.085235e-30 
8.979600e-01   5.159089e-30 
9.115700e-01   4.380698e-30 
9.251701e-01   3.726235e-30 
9.387800e-01   3.174209e-30 
9.523900e-01   2.708144e-30 
9.659900e-01   2.314235e-30 
9.796000e-01   1.980285e-30 
9.932000e-01   1.697138e-30 
1.006800e+00   1.456475e-30 
1.020400e+00   1.251634e-30 
1.034000e+00   1.077014e-30 
1.047600e+00   9.279357e-31 
1.061200e+00   8.004942e-31 
1.074800e+00   6.913934e-31 
1.088400e+00   5.978615e-31 
1.102000e+00   5.175833e-31 
1.115700e+00   4.481164e-31 
1.129300e+00   3.888085e-31 
1.142900e+00   3.377061e-31 
1.156500e+00   2.936249e-31 
1.170100e+00   2.555556e-31 
1.183700e+00   2.226427e-31 
1.197300e+00   1.941529e-31 
1.210900e+00   1.694679e-31 
1.224500e+00   1.480576e-31 
1.227200e+00   1.441558e-31 
1.229900e+00   1.403607e-31 
1.232700e+00   1.365358e-31 
1.235400e+00   1.329513e-31 
1.238100e+00   1.294648e-31 
1.240800e+00   1.260752e-31 
1.243500e+00   1.227774e-31 
1.246300e+00   1.194534e-31 
1.249000e+00   1.163364e-31 
1.257200e+00   1.243575e-31 
1.259900e+00   1.211924e-31 
1.262600e+00   1.180543e-31 
1.265300e+00   1.149695e-31 
1.268000e+00   1.119530e-31 
1.270800e+00   1.089011e-31 
1.273500e+00   1.060362e-31 
1.276200e+00   1.032473e-31 
1.278900e+00   1.005341e-31 
1.281600e+00   9.789359e-32 
1.289800e+00   9.693993e-32 
1.292500e+00   9.443045e-32 
1.295200e+00   9.196958e-32 
1.298000e+00   8.947717e-32 
1.300700e+00   8.713511e-32 
1.303400e+00   8.485213e-32 
1.306100e+00   8.263112e-32 
1.308900e+00   8.039043e-32 
1.311600e+00   7.828983e-32 
1.314300e+00   7.624594e-32 
1.317000e+00   7.425734e-32 
1.319700e+00   7.232304e-32 
1.322500e+00   7.037297e-32 
1.352200e+00   5.276590e-32 
1.327900e+00   6.676439e-32 
1.330600e+00   6.503373e-32 
1.333300e+00   6.334986e-32 
1.336100e+00   6.165082e-32 
1.338800e+00   6.005878e-32 
1.341500e+00   5.850875e-32 
1.344200e+00   5.700091e-32 
1.346900e+00   5.553308e-32 
1.349700e+00   5.405285e-32 
1.352400e+00   5.266406e-32 
1.355100e+00   5.131279e-32 
1.357800e+00   4.999779e-32 
1.360600e+00   4.867072e-32 
1.363300e+00   4.742659e-32 
1.366000e+00   4.621467e-32 
1.368700e+00   4.503549e-32 
1.371400e+00   4.388799e-32 
1.374200e+00   4.272985e-32 
1.376900e+00   4.164295e-32 
1.379600e+00   4.058552e-32 
1.382300e+00   3.955553e-32 
1.385000e+00   3.855301e-32 
1.387800e+00   3.754139e-32 
1.390500e+00   3.659175e-32 
1.393200e+00   3.566749e-32 
1.395900e+00   3.476758e-32 
1.398700e+00   3.385890e-32 
1.401400e+00   3.300634e-32 
1.404100e+00   3.217583e-32 
1.406800e+00   3.136744e-32 
1.409500e+00   3.057988e-32 
1.412300e+00   2.978513e-32 
1.415000e+00   2.903913e-32 
1.417700e+00   2.831225e-32 
1.420400e+00   2.760462e-32 
1.423100e+00   2.691559e-32 
1.425900e+00   2.621925e-32 
1.428600e+00   2.556609e-32 
1.431300e+00   2.492971e-32 
1.434000e+00   2.431014e-32 
1.436700e+00   2.370576e-32 
1.439500e+00   2.309606e-32 
1.442200e+00   2.252363e-32 
1.444900e+00   2.196574e-32 
1.447600e+00   2.142240e-32 
1.450400e+00   2.087333e-32 
1.453100e+00   2.035799e-32 
1.455800e+00   1.170221e-31 
1.458500e+00   1.151216e-31 
1.461200e+00   1.128968e-31 
1.464000e+00   1.104178e-31 
1.466700e+00   1.079658e-31 
1.469400e+00   1.055080e-31 
1.472100e+00   1.030708e-31 
1.474800e+00   1.006709e-31 
1.477600e+00   9.822998e-32 
1.480300e+00   9.592726e-32 
1.483000e+00   9.367569e-32 
1.485700e+00   9.147526e-32 
1.488400e+00   8.932696e-32 
1.491200e+00   8.715344e-32 
1.493900e+00   8.510751e-32 
1.496600e+00   8.311195e-32 
1.523800e+00   6.548703e-32 
1.551000e+00   5.166572e-32 
1.578200e+00   4.081154e-32 
1.605500e+00   3.224968e-32 
1.632700e+00   2.553764e-32 
1.823100e+00   5.137729e-33 
2.040800e+00   8.475874e-34 
2.176900e+00   2.717202e-34 
2.340200e+00   6.609060e-35 
2.530600e+00   1.095136e-35 
2.829900e+00   2.331627e-37 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_10_00GeV.txt <==
9.523900e-02   2.941332e-22 
9.796000e-02   2.364686e-22 
1.006800e-01   1.908576e-22 
1.034000e-01   1.546180e-22 
1.061200e-01   1.257097e-22 
1.088400e-01   1.025606e-22 
1.115700e-01   8.389320e-23 
1.142900e-01   6.889576e-23 
1.170100e-01   5.675555e-23 
1.197300e-01   4.689486e-23 
1.224500e-01   3.885967e-23 
1.251700e-01   3.229128e-23 
1.278900e-01   2.690564e-23 
1.306100e-01   2.247682e-23 
1.333300e-01   1.882441e-23 
1.360600e-01   1.579401e-23 
1.469400e-01   2.221283e-23 
1.496600e-01   1.984389e-23 
1.523800e-01   1.765539e-23 
1.551000e-01   1.569015e-23 
1.578200e-01   1.394639e-23 
1.605500e-01   1.240147e-23 
1.632700e-01   1.104519e-23 
1.659900e-01   9.849987e-24 
1.687100e-01   8.796037e-24 
1.714300e-01   7.865609e-24 
1.741500e-01   7.043113e-24 
1.768700e-01   6.314980e-24 
1.795900e-01   5.669417e-24 
1.823100e-01   5.096199e-24 
1.850400e-01   4.584701e-24 
1.877600e-01   4.130971e-24 
1.904800e-01   3.726333e-24 
1.933200e-01   3.349965e-24 
1.959200e-01   3.041883e-24 
1.986400e-01   2.752597e-24 
2.040800e-01   2.537329e-24 
2.068000e-01   2.312438e-24 
2.095300e-01   2.107621e-24 
2.122500e-01   1.923293e-24 
2.149700e-01   1.756962e-24 
2.176900e-01   1.606834e-24 
2.204100e-01   1.471219e-24 
2.231300e-01   1.348578e-24 
2.258500e-01   1.237539e-24 
2.285700e-01   1.136880e-24 
2.312900e-01   1.045516e-24 
2.340200e-01   9.621937e-25 
2.367400e-01   8.866711e-25 
2.394600e-01   8.178706e-25 
2.421800e-01   7.551205e-25 
2.449000e-01   6.978254e-25 
2.476200e-01   6.454514e-25 
2.503400e-01   5.975243e-25 
2.530600e-01   5.536199e-25 
2.557800e-01   5.133597e-25 
2.585100e-01   4.762735e-25 
2.612300e-01   4.423292e-25 
2.639500e-01   4.111109e-25 
2.666700e-01   3.823732e-25 
2.693900e-01   3.558951e-25 
2.721100e-01   3.314776e-25 
2.857200e-01   2.345288e-25 
2.993200e-01   1.684143e-25 
3.129300e-01   1.224688e-25 
3.265300e-01   9.009633e-26 
3.401400e-01   6.694331e-26 
3.537400e-01   5.020964e-26 
3.673500e-01   3.796692e-26 
3.809500e-01   2.893635e-26 
3.945600e-01   2.220640e-26 
4.081700e-01   1.715477e-26 
4.217700e-01   1.333707e-26 
4.353800e-01   1.042765e-26 
4.489800e-01   8.199387e-27 
4.625900e-01   6.479955e-27 
4.761900e-01   5.147512e-27 
4.898000e-01   4.107843e-27 
5.034000e-01   3.293641e-27 
5.170100e-01   2.651930e-27 
5.306100e-01   2.144546e-27 
5.578300e-01   1.418838e-27 
5.714300e-01   1.160819e-27 
5.850400e-01   9.530195e-28 
5.986400e-01   7.852635e-28 
6.122500e-01   6.491351e-28 
6.258500e-01   5.384323e-28 
6.394600e-01   4.479612e-28 
6.530600e-01   3.738850e-28 
6.666700e-01   3.129442e-28 
6.802800e-01   2.626921e-28 
6.938800e-01   2.211531e-28 
7.074900e-01   1.866651e-28 
7.210900e-01   1.579898e-28 
7.347000e-01   1.340456e-28 
7.483000e-01   1.140268e-28 
7.619100e-01   9.722074e-29 
7.755100e-01   8.309606e-29 
7.891200e-01   7.117786e-29 
8.027200e-01   6.111167e-29 
8.163300e-01   5.257674e-29 
8.299400e-01   4.532947e-29 
8.435400e-01   3.916562e-29 
8.571500e-01   3.390411e-29 
8.707500e-01   2.940979e-29 
8.843600e-01   2.555707e-29 
8.979600e-01   2.225250e-29 
9.115700e-01   1.940835e-29 
9.251701e-01   1.695930e-29 
9.387800e-01   1.484333e-29 
9.523900e-01   1.301322e-29 
9.659900e-01   1.142858e-29 
9.796000e-01   1.005204e-29 
9.932000e-01   8.855982e-30 
1.006800e+00   7.814165e-30 
1.020400e+00   6.905199e-30 
1.034000e+00   6.110896e-30 
1.047600e+00   5.415671e-30 
1.061200e+00   4.806256e-30 
1.074800e+00   4.271238e-30 
1.088400e+00   3.800860e-30 
1.102000e+00   3.386696e-30 
1.115700e+00   3.019013e-30 
1.129300e+00   2.696896e-30 
1.142900e+00   2.412094e-30 
1.156500e+00   2.159967e-30 
1.170100e+00   1.936471e-30 
1.183700e+00   1.738105e-30 
1.197300e+00   1.561819e-30 
1.210900e+00   1.404969e-30 
1.224500e+00   1.265244e-30 
1.227200e+00   1.239363e-30 
1.229900e+00   1.214059e-30 
1.232700e+00   1.188416e-30 
1.235400e+00   1.164253e-30 
1.238100e+00   1.140630e-30 
1.240800e+00   1.117525e-30 
1.243500e+00   1.094941e-30 
1.246300e+00   1.072044e-30 
1.249000e+00   1.050464e-30 
1.257200e+00   1.165923e-30 
1.259900e+00   1.143337e-30 
1.262600e+00   1.120620e-30 
1.265300e+00   1.098074e-30 
1.268000e+00   1.075849e-30 
1.270800e+00   1.053222e-30 
1.273500e+00   1.031843e-30 
1.276200e+00   1.010911e-30 
1.278900e+00   9.904240e-31 
1.281600e+00   9.703784e-31 
1.289800e+00   9.869662e-31 
1.292500e+00   9.674490e-31 
1.295200e+00   9.481223e-31 
1.298000e+00   9.283994e-31 
1.300700e+00   9.097382e-31 
1.303400e+00   8.914536e-31 
1.306100e+00   8.735495e-31 
1.308900e+00   8.553846e-31 
1.311600e+00   8.382556e-31 
1.314300e+00   8.214991e-31 
1.317000e+00   8.051086e-31 
1.319700e+00   7.890700e-31 
1.322500e+00   7.728092e-31 
1.352200e+00   6.212350e-31 
1.327900e+00   7.424771e-31 
1.330600e+00   7.278031e-31 
1.333300e+00   7.134466e-31 
1.336100e+00   6.988856e-31 
1.338800e+00   6.851530e-31 
1.341500e+00   6.717144e-31 
1.344200e+00   6.585669e-31 
1.346900e+00   6.456982e-31 
1.349700e+00   6.326457e-31 
1.352400e+00   6.203329e-31 
1.355100e+00   6.082819e-31 
1.357800e+00   5.964884e-31 
1.360600e+00   5.845207e-31 
1.363300e+00   5.732325e-31 
1.366000e+00   5.621808e-31 
1.368700e+00   5.513613e-31 
1.371400e+00   5.407732e-31 
1.374200e+00   5.300257e-31 
1.376900e+00   5.198840e-31 
1.379600e+00   5.099560e-31 
1.382300e+00   5.002367e-31 
1.385000e+00   4.907187e-31 
1.387800e+00   4.810587e-31 
1.390500e+00   4.719403e-31 
1.393200e+00   4.630115e-31 
1.395900e+00   4.542689e-31 
1.398700e+00   4.453929e-31 
1.401400e+00   4.370148e-31 
1.404100e+00   4.288085e-31 
1.406800e+00   4.207715e-31 
1.409500e+00   4.129009e-31 
1.412300e+00   4.049076e-31 
1.415000e+00   3.973624e-31 
1.417700e+00   3.899703e-31 
1.420400e+00   3.827294e-31 
1.423100e+00   3.756355e-31 
1.425900e+00   3.684317e-31 
1.428600e+00   3.616298e-31 
1.431300e+00   3.549644e-31 
1.434000e+00   3.484347e-31 
1.436700e+00   3.420307e-31 
1.439500e+00   3.355329e-31 
1.442200e+00   3.293936e-31 
1.444900e+00   3.233794e-31 
1.447600e+00   3.174843e-31 
1.450400e+00   3.114971e-31 
1.453100e+00   3.058395e-31 
1.455800e+00   1.722652e-30 
1.458500e+00   1.705895e-30 
1.461200e+00   1.684061e-30 
1.464000e+00   1.658532e-30 
1.466700e+00   1.632609e-30 
1.469400e+00   1.606202e-30 
1.472100e+00   1.579719e-30 
1.474800e+00   1.553396e-30 
1.477600e+00   1.526412e-30 
1.480300e+00   1.500767e-30 
1.483000e+00   1.475523e-30 
1.485700e+00   1.450705e-30 
1.488400e+00   1.426319e-30 
1.491200e+00   1.401485e-30 
1.493900e+00   1.377980e-30 
1.496600e+00   1.354894e-30 
1.523800e+00   1.144357e-30 
1.551000e+00   9.687097e-31 
1.578200e+00   8.218392e-31 
1.605500e+00   6.983713e-31 
1.632700e+00   5.952159e-31 
1.823100e+00   2.071762e-31 
2.040800e+00   6.996924e-32 
2.176900e+00   3.749815e-32 
2.340200e+00   1.862237e-32 
2.530600e+00   8.707759e-33 
2.829900e+00   2.913027e-33 
3.047600e+00   1.401565e-33 
3.401400e+00   4.635475e-34 
3.700700e+00   1.962452e-34 
4.000000e+00   8.734931e-35 
4.299300e+00   3.856866e-35 
4.680300e+00   1.411517e-35 
5.006800e+00   5.840930e-36 


==> anc/Ge_d1/SIGe_LongRange_avdcs_1_000GeV.txt <==
9.523900e-02   2.626010e-22 
9.796000e-02   2.103509e-22 
1.006800e-01   1.691562e-22 
1.034000e-01   1.365343e-22 
1.061200e-01   1.105984e-22 
1.088400e-01   8.989897e-23 
1.115700e-01   7.326255e-23 
1.142900e-01   5.994209e-23 
1.170100e-01   4.919562e-23 
1.197300e-01   4.049655e-23 
1.224500e-01   3.343183e-23 
1.251700e-01   2.767649e-23 
1.278900e-01   2.297361e-23 
1.306100e-01   1.911949e-23 
1.333300e-01   1.595194e-23 
1.360600e-01   1.333293e-23 
1.469400e-01   1.869561e-23 
1.496600e-01   1.664605e-23 
1.523800e-01   1.476042e-23 
1.551000e-01   1.307308e-23 
1.578200e-01   1.158069e-23 
1.605500e-01   1.026262e-23 
1.632700e-01   9.108959e-24 
1.659900e-01   8.095367e-24 
1.687100e-01   7.204219e-24 
1.714300e-01   6.419871e-24 
1.741500e-01   5.728584e-24 
1.768700e-01   5.118434e-24 
1.795900e-01   4.579105e-24 
1.823100e-01   4.101663e-24 
1.850400e-01   3.676931e-24 
1.877600e-01   3.301320e-24 
1.904800e-01   2.967381e-24 
1.933200e-01   2.657747e-24 
1.959200e-01   2.405088e-24 
1.986400e-01   2.168560e-24 
2.040800e-01   1.986972e-24 
2.068000e-01   1.804614e-24 
2.095300e-01   1.639158e-24 
2.122500e-01   1.490753e-24 
2.149700e-01   1.357246e-24 
2.176900e-01   1.237102e-24 
2.204100e-01   1.128890e-24 
2.231300e-01   1.031311e-24 
2.258500e-01   9.432165e-25 
2.285700e-01   8.635838e-25 
2.312900e-01   7.915089e-25 
2.340200e-01   7.259670e-25 
2.367400e-01   6.667288e-25 
2.394600e-01   6.129149e-25 
2.421800e-01   5.639739e-25 
2.449000e-01   5.194145e-25 
2.476200e-01   4.787983e-25 
2.503400e-01   4.417360e-25 
2.530600e-01   4.078824e-25 
2.557800e-01   3.769276e-25 
2.585100e-01   3.484946e-25 
2.612300e-01   3.225451e-25 
2.639500e-01   2.987485e-25 
2.666700e-01   2.769060e-25 
2.693900e-01   2.568397e-25 
2.721100e-01   2.383889e-25 
2.857200e-01   1.657379e-25 
2.993200e-01   1.169253e-25 
3.129300e-01   8.351327e-26 
3.265300e-01   6.033229e-26 
3.401400e-01   4.401153e-26 
3.537400e-01   3.240279e-26 
3.673500e-01   2.404625e-26 
3.809500e-01   1.798301e-26 
3.945600e-01   1.353921e-26 
4.081700e-01   1.025954e-26 
4.217700e-01   7.823025e-27 
4.353800e-01   5.997976e-27 
4.489800e-01   4.624358e-27 
4.625900e-01   3.582870e-27 
4.761900e-01   2.789973e-27 
4.898000e-01   2.182240e-27 
5.034000e-01   1.714780e-27 
5.170100e-01   1.352957e-27 
5.306100e-01   1.072031e-27 
5.578300e-01   6.807053e-28 
5.714300e-01   5.455172e-28 
5.850400e-01   4.386461e-28 
5.986400e-01   3.539678e-28 
6.122500e-01   2.865281e-28 
6.258500e-01   2.327100e-28 
6.394600e-01   1.895523e-28 
6.530600e-01   1.548797e-28 
6.666700e-01   1.268953e-28 
6.802800e-01   1.042574e-28 
6.938800e-01   8.590167e-29 
7.074900e-01   7.095329e-29 
7.210900e-01   5.876318e-29 
7.347000e-01   4.878062e-29 
7.483000e-01   4.059645e-29 
7.619100e-01   3.385916e-29 
7.755100e-01   2.830752e-29 
7.891200e-01   2.371488e-29 
8.027200e-01   1.991223e-29 
8.163300e-01   1.675180e-29 
8.299400e-01   1.412135e-29 
8.435400e-01   1.192877e-29 
8.571500e-01   1.009450e-29 
8.707500e-01   8.559188e-30 
8.843600e-01   7.269565e-30 
8.979600e-01   6.185838e-30 
9.115700e-01   5.272029e-30 
9.251701e-01   4.501168e-30 
9.387800e-01   3.848798e-30 
9.523900e-01   3.296192e-30 
9.659900e-01   2.827579e-30 
9.796000e-01   2.428937e-30 
9.932000e-01   2.089777e-30 
1.006800e+00   1.800538e-30 
1.020400e+00   1.553479e-30 
1.034000e+00   1.342127e-30 
1.047600e+00   1.161055e-30 
1.061200e+00   1.005706e-30 
1.074800e+00   8.722337e-31 
1.088400e+00   7.573990e-31 
1.102000e+00   6.584691e-31 
1.115700e+00   5.725417e-31 
1.129300e+00   4.989032e-31 
1.142900e+00   4.352224e-31 
1.156500e+00   3.800776e-31 
1.170100e+00   3.322716e-31 
1.183700e+00   2.907783e-31 
1.197300e+00   2.547206e-31 
1.210900e+00   2.233549e-31 
1.224500e+00   1.960398e-31 
1.227200e+00   1.910491e-31 
1.229900e+00   1.861921e-31 
1.232700e+00   1.812937e-31 
1.235400e+00   1.766980e-31 
1.238100e+00   1.722246e-31 
1.240800e+00   1.678717e-31 
1.243500e+00   1.636349e-31 
1.246300e+00   1.593586e-31 
1.249000e+00   1.553474e-31 
1.257200e+00   1.669034e-31 
1.259900e+00   1.628125e-31 
1.262600e+00   1.587471e-31 
1.265300e+00   1.547456e-31 
1.268000e+00   1.508286e-31 
1.270800e+00   1.468630e-31 
1.273500e+00   1.431366e-31 
1.276200e+00   1.395054e-31 
1.278900e+00   1.359696e-31 
1.281600e+00   1.325268e-31 
1.289800e+00   1.317449e-31 
1.292500e+00   1.284613e-31 
1.295200e+00   1.252358e-31 
1.298000e+00   1.219644e-31 
1.300700e+00   1.188881e-31 
1.303400e+00   1.158872e-31 
1.306100e+00   1.129646e-31 
1.308900e+00   1.100141e-31 
1.311600e+00   1.072446e-31 
1.314300e+00   1.045484e-31 
1.317000e+00   1.019234e-31 
1.319700e+00   9.936630e-32 
1.322500e+00   9.678657e-32 
1.352200e+00   7.338145e-32 
1.327900e+00   9.200815e-32 
1.330600e+00   8.971204e-32 
1.333300e+00   8.747669e-32 
1.336100e+00   8.522097e-32 
1.338800e+00   8.310260e-32 
1.341500e+00   8.103995e-32 
1.344200e+00   7.903146e-32 
1.346900e+00   7.707504e-32 
1.349700e+00   7.509985e-32 
1.352400e+00   7.324536e-32 
1.355100e+00   7.143932e-32 
1.357800e+00   6.967968e-32 
1.360600e+00   6.790297e-32 
1.363300e+00   6.623505e-32 
1.366000e+00   6.461002e-32 
1.368700e+00   6.302623e-32 
1.371400e+00   6.148417e-32 
1.374200e+00   5.992603e-32 
1.376900e+00   5.846319e-32 
1.379600e+00   5.703783e-32 
1.382300e+00   5.564851e-32 
1.385000e+00   5.429474e-32 
1.387800e+00   5.292766e-32 
1.390500e+00   5.164352e-32 
1.393200e+00   5.039200e-32 
1.395900e+00   4.917225e-32 
1.398700e+00   4.794062e-32 
1.401400e+00   4.678311e-32 
1.404100e+00   4.565501e-32 
1.406800e+00   4.455529e-32 
1.409500e+00   4.348356e-32 
1.412300e+00   4.240074e-32 
1.415000e+00   4.138300e-32 
1.417700e+00   4.039109e-32 
1.420400e+00   3.942394e-32 
1.423100e+00   3.848145e-32 
1.425900e+00   3.752881e-32 
1.428600e+00   3.663343e-32 
1.431300e+00   3.576028e-32 
1.434000e+00   3.490936e-32 
1.436700e+00   3.407926e-32 
1.439500e+00   3.324100e-32 
1.442200e+00   3.245237e-32 
1.444900e+00   3.168387e-32 
1.447600e+00   3.093415e-32 
1.450400e+00   3.017665e-32 
1.453100e+00   2.946451e-32 
1.455800e+00   1.689970e-31 
1.458500e+00   1.664376e-31 
1.461200e+00   1.634009e-31 
1.464000e+00   1.599985e-31 
1.466700e+00   1.566222e-31 
1.469400e+00   1.532280e-31 
1.472100e+00   1.498592e-31 
1.474800e+00   1.465350e-31 
1.477600e+00   1.431509e-31 
1.480300e+00   1.399539e-31 
1.483000e+00   1.368260e-31 
1.485700e+00   1.337662e-31 
1.488400e+00   1.307751e-31 
1.491200e+00   1.277451e-31 
1.493900e+00   1.248922e-31 
1.496600e+00   1.221044e-31 
1.523800e+00   9.735557e-32 
1.551000e+00   7.774894e-32 
1.578200e+00   6.218474e-32 
1.605500e+00   4.977466e-32 
1.632700e+00   3.993741e-32 
1.823100e+00   8.914010e-33 
2.040800e+00   1.713619e-33 
2.176900e+00   6.219110e-34 
2.340200e+00   1.839760e-34 
2.530600e+00   4.293000e-35 
2.829900e+00   3.478926e-36 
3.047600e+00   3.464089e-37 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_1_300GeV.txt <==
9.523900e-02   2.704254e-22 
9.796000e-02   2.168252e-22 
1.006800e-01   1.745321e-22 
1.034000e-01   1.410107e-22 
1.061200e-01   1.143361e-22 
1.088400e-01   9.302833e-23 
1.115700e-01   7.588769e-23 
1.142900e-01   6.215138e-23 
1.170100e-01   5.105933e-23 
1.197300e-01   4.207239e-23 
1.224500e-01   3.476738e-23 
1.251700e-01   2.881091e-23 
1.278900e-01   2.393920e-23 
1.306100e-01   1.994305e-23 
1.333300e-01   1.665585e-23 
1.360600e-01   1.393536e-23 
1.469400e-01   1.955642e-23 
1.496600e-01   1.742787e-23 
1.523800e-01   1.546743e-23 
1.551000e-01   1.371155e-23 
1.578200e-01   1.215722e-23 
1.605500e-01   1.078328e-23 
1.632700e-01   9.579771e-24 
1.659900e-01   8.521507e-24 
1.687100e-01   7.590349e-24 
1.714300e-01   6.770116e-24 
1.741500e-01   6.046645e-24 
1.768700e-01   5.407594e-24 
1.795900e-01   4.842270e-24 
1.823100e-01   4.341409e-24 
1.850400e-01   3.895498e-24 
1.877600e-01   3.500830e-24 
1.904800e-01   3.149658e-24 
1.933200e-01   2.823787e-24 
1.959200e-01   2.557649e-24 
1.986400e-01   2.308310e-24 
2.040800e-01   2.118605e-24 
2.068000e-01   1.925934e-24 
2.095300e-01   1.750949e-24 
2.122500e-01   1.593861e-24 
2.149700e-01   1.452427e-24 
2.176900e-01   1.325050e-24 
2.204100e-01   1.210229e-24 
2.231300e-01   1.106614e-24 
2.258500e-01   1.013000e-24 
2.285700e-01   9.283124e-25 
2.312900e-01   8.516063e-25 
2.340200e-01   7.817970e-25 
2.367400e-01   7.186543e-25 
2.394600e-01   6.612514e-25 
2.421800e-01   6.090052e-25 
2.449000e-01   5.614006e-25 
2.476200e-01   5.179758e-25 
2.503400e-01   4.783197e-25 
2.530600e-01   4.420684e-25 
2.557800e-01   4.088961e-25 
2.585100e-01   3.784042e-25 
2.612300e-01   3.505529e-25 
2.639500e-01   3.249924e-25 
2.666700e-01   3.015132e-25 
2.693900e-01   2.799258e-25 
2.721100e-01   2.600602e-25 
2.857200e-01   1.816644e-25 
2.993200e-01   1.287793e-25 
3.129300e-01   9.243061e-26 
3.265300e-01   6.710583e-26 
3.401400e-01   4.919901e-26 
3.537400e-01   3.640628e-26 
3.673500e-01   2.715662e-26 
3.809500e-01   2.041496e-26 
3.945600e-01   1.545128e-26 
4.081700e-01   1.177084e-26 
4.217700e-01   9.023675e-27 
4.353800e-01   6.956088e-27 
4.489800e-01   5.392447e-27 
4.625900e-01   4.201090e-27 
4.761900e-01   3.289610e-27 
4.898000e-01   2.587516e-27 
5.034000e-01   2.044757e-27 
5.170100e-01   1.622525e-27 
5.306100e-01   1.293024e-27 
5.578300e-01   8.306177e-28 
5.714300e-01   6.695726e-28 
5.850400e-01   5.415909e-28 
5.986400e-01   4.396461e-28 
6.122500e-01   3.580231e-28 
6.258500e-01   2.925362e-28 
6.394600e-01   2.397363e-28 
6.530600e-01   1.970871e-28 
6.666700e-01   1.624750e-28 
6.802800e-01   1.343210e-28 
6.938800e-01   1.113659e-28 
7.074900e-01   9.256701e-29 
7.210900e-01   7.715059e-29 
7.347000e-01   6.445472e-29 
7.483000e-01   5.398598e-29 
7.619100e-01   4.531911e-29 
7.755100e-01   3.813598e-29 
7.891200e-01   3.215911e-29 
8.027200e-01   2.718128e-29 
8.163300e-01   2.301973e-29 
8.299400e-01   1.953556e-29 
8.435400e-01   1.661391e-29 
8.571500e-01   1.415513e-29 
8.707500e-01   1.208455e-29 
8.843600e-01   1.033475e-29 
8.979600e-01   8.855263e-30 
9.115700e-01   7.600019e-30 
9.251701e-01   6.534650e-30 
9.387800e-01   5.627358e-30 
9.523900e-01   4.853940e-30 
9.659900e-01   4.193922e-30 
9.796000e-01   3.628879e-30 
9.932000e-01   3.145034e-30 
1.006800e+00   2.729727e-30 
1.020400e+00   2.372685e-30 
1.034000e+00   2.065226e-30 
1.047600e+00   1.800085e-30 
1.061200e+00   1.571087e-30 
1.074800e+00   1.373014e-30 
1.088400e+00   1.201453e-30 
1.102000e+00   1.052640e-30 
1.115700e+00   9.225070e-31 
1.129300e+00   8.102103e-31 
1.142900e+00   7.124164e-31 
1.156500e+00   6.271404e-31 
1.170100e+00   5.526889e-31 
1.183700e+00   4.876102e-31 
1.197300e+00   4.306527e-31 
1.210900e+00   3.807468e-31 
1.224500e+00   3.369703e-31 
1.227200e+00   3.289361e-31 
1.229900e+00   3.211071e-31 
1.232700e+00   3.131979e-31 
1.235400e+00   3.057681e-31 
1.238100e+00   2.985266e-31 
1.240800e+00   2.914664e-31 
1.243500e+00   2.845853e-31 
1.246300e+00   2.776311e-31 
1.249000e+00   2.710973e-31 
1.257200e+00   2.940458e-31 
1.259900e+00   2.873285e-31 
1.262600e+00   2.806307e-31 
1.265300e+00   2.740238e-31 
1.268000e+00   2.675416e-31 
1.270800e+00   2.609685e-31 
1.273500e+00   2.547790e-31 
1.276200e+00   2.487410e-31 
1.278900e+00   2.428492e-31 
1.281600e+00   2.371066e-31 
1.289800e+00   2.373786e-31 
1.292500e+00   2.318628e-31 
1.295200e+00   2.264319e-31 
1.298000e+00   2.209141e-31 
1.300700e+00   2.157145e-31 
1.303400e+00   2.106352e-31 
1.306100e+00   2.056796e-31 
1.308900e+00   2.006686e-31 
1.311600e+00   1.959590e-31 
1.314300e+00   1.913652e-31 
1.317000e+00   1.868870e-31 
1.319700e+00   1.825189e-31 
1.322500e+00   1.781035e-31 
1.352200e+00   1.376901e-31 
1.327900e+00   1.699067e-31 
1.330600e+00   1.659589e-31 
1.333300e+00   1.621101e-31 
1.336100e+00   1.582182e-31 
1.338800e+00   1.545607e-31 
1.341500e+00   1.509916e-31 
1.344200e+00   1.475111e-31 
1.346900e+00   1.441152e-31 
1.349700e+00   1.406820e-31 
1.352400e+00   1.374530e-31 
1.355100e+00   1.343039e-31 
1.357800e+00   1.312315e-31 
1.360600e+00   1.281232e-31 
1.363300e+00   1.252009e-31 
1.366000e+00   1.223488e-31 
1.368700e+00   1.195663e-31 
1.371400e+00   1.168510e-31 
1.374200e+00   1.141045e-31 
1.376900e+00   1.115208e-31 
1.379600e+00   1.089993e-31 
1.382300e+00   1.065393e-31 
1.385000e+00   1.041371e-31 
1.387800e+00   1.017072e-31 
1.390500e+00   9.942131e-32 
1.393200e+00   9.718963e-32 
1.395900e+00   9.501140e-32 
1.398700e+00   9.280781e-32 
1.401400e+00   9.073419e-32 
1.404100e+00   8.870941e-32 
1.406800e+00   8.673310e-32 
1.409500e+00   8.480330e-32 
1.412300e+00   8.285052e-32 
1.415000e+00   8.101227e-32 
1.417700e+00   7.921820e-32 
1.420400e+00   7.746573e-32 
1.423100e+00   7.575471e-32 
1.425900e+00   7.402289e-32 
1.428600e+00   7.239259e-32 
1.431300e+00   7.080065e-32 
1.434000e+00   6.924560e-32 
1.436700e+00   6.772701e-32 
1.439500e+00   6.618948e-32 
1.442200e+00   6.474234e-32 
1.444900e+00   6.332858e-32 
1.447600e+00   6.194741e-32 
1.450400e+00   6.054899e-32 
1.453100e+00   5.923221e-32 
1.455800e+00   3.382257e-31 
1.458500e+00   3.337312e-31 
1.461200e+00   3.282656e-31 
1.464000e+00   3.220698e-31 
1.466700e+00   3.158755e-31 
1.469400e+00   3.096241e-31 
1.472100e+00   3.033999e-31 
1.474800e+00   2.972466e-31 
1.477600e+00   2.909661e-31 
1.480300e+00   2.850203e-31 
1.483000e+00   2.791896e-31 
1.485700e+00   2.734787e-31 
1.488400e+00   2.678867e-31 
1.491200e+00   2.622114e-31 
1.493900e+00   2.568569e-31 
1.496600e+00   2.516164e-31 
1.523800e+00   2.046687e-31 
1.551000e+00   1.668083e-31 
1.578200e+00   1.362115e-31 
1.605500e+00   1.113656e-31 
1.632700e+00   9.130200e-32 
1.823100e+00   2.400384e-32 
2.040800e+00   5.758536e-33 
2.176900e+00   2.460901e-33 
2.340200e+00   9.168574e-34 
2.530600e+00   2.993819e-34 
2.829900e+00   5.370196e-35 
3.047600e+00   1.531681e-35 
3.401400e+00   1.814483e-36 
3.700700e+00   2.262310e-37 
4.000000e+00   1.273926e-38 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_1_500GeV.txt <==
9.523900e-02   2.739607e-22 
9.796000e-02   2.197514e-22 
1.006800e-01   1.769615e-22 
1.034000e-01   1.430335e-22 
1.061200e-01   1.160253e-22 
1.088400e-01   9.444248e-23 
1.115700e-01   7.707427e-23 
1.142900e-01   6.314998e-23 
1.170100e-01   5.190192e-23 
1.197300e-01   4.278516e-23 
1.224500e-01   3.537162e-23 
1.251700e-01   2.932424e-23 
1.278900e-01   2.437627e-23 
1.306100e-01   2.031602e-23 
1.333300e-01   1.697474e-23 
1.360600e-01   1.420842e-23 
1.469400e-01   1.994737e-23 
1.496600e-01   1.778314e-23 
1.523800e-01   1.578887e-23 
1.551000e-01   1.400201e-23 
1.578200e-01   1.241962e-23 
1.605500e-01   1.102040e-23 
1.632700e-01   9.794305e-24 
1.659900e-01   8.715856e-24 
1.687100e-01   7.766612e-24 
1.714300e-01   6.930150e-24 
1.741500e-01   6.192121e-24 
1.768700e-01   5.539953e-24 
1.795900e-01   4.962831e-24 
1.823100e-01   4.451338e-24 
1.850400e-01   3.995788e-24 
1.877600e-01   3.592446e-24 
1.904800e-01   3.233434e-24 
1.933200e-01   2.900157e-24 
1.959200e-01   2.627872e-24 
1.986400e-01   2.372682e-24 
2.040800e-01   2.179248e-24 
2.068000e-01   1.981866e-24 
2.095300e-01   1.802517e-24 
2.122500e-01   1.641449e-24 
2.149700e-01   1.496382e-24 
2.176900e-01   1.365685e-24 
2.204100e-01   1.247829e-24 
2.231300e-01   1.141441e-24 
2.258500e-01   1.045288e-24 
2.285700e-01   9.582750e-25 
2.312900e-01   8.794350e-25 
2.340200e-01   8.076619e-25 
2.367400e-01   7.427199e-25 
2.394600e-01   6.836638e-25 
2.421800e-01   6.298967e-25 
2.449000e-01   5.808863e-25 
2.476200e-01   5.361662e-25 
2.503400e-01   4.953144e-25 
2.530600e-01   4.579574e-25 
2.557800e-01   4.237617e-25 
2.585100e-01   3.923173e-25 
2.612300e-01   3.635882e-25 
2.639500e-01   3.372129e-25 
2.666700e-01   3.129763e-25 
2.693900e-01   2.906858e-25 
2.721100e-01   2.701663e-25 
2.857200e-01   1.891102e-25 
2.993200e-01   1.343352e-25 
3.129300e-01   9.662091e-26 
3.265300e-01   7.029743e-26 
3.401400e-01   5.165032e-26 
3.537400e-01   3.830385e-26 
3.673500e-01   2.863536e-26 
3.809500e-01   2.157471e-26 
3.945600e-01   1.636596e-26 
4.081700e-01   1.249608e-26 
4.217700e-01   9.601632e-27 
4.353800e-01   7.418767e-27 
4.489800e-01   5.764532e-27 
4.625900e-01   4.501524e-27 
4.761900e-01   3.533208e-27 
4.898000e-01   2.785755e-27 
5.034000e-01   2.206704e-27 
5.170100e-01   1.755268e-27 
5.306100e-01   1.402213e-27 
5.578300e-01   9.051864e-28 
5.714300e-01   7.314914e-28 
5.850400e-01   5.931492e-28 
5.986400e-01   4.827046e-28 
6.122500e-01   3.940789e-28 
6.258500e-01   3.228127e-28 
6.394600e-01   2.652231e-28 
6.530600e-01   2.185983e-28 
6.666700e-01   1.806730e-28 
6.802800e-01   1.497525e-28 
6.938800e-01   1.244835e-28 
7.074900e-01   1.037413e-28 
7.210900e-01   8.669174e-29 
7.347000e-01   7.261763e-29 
7.483000e-01   6.098519e-29 
7.619100e-01   5.133163e-29 
7.755100e-01   4.331159e-29 
7.891200e-01   3.662235e-29 
8.027200e-01   3.103787e-29 
8.163300e-01   2.635794e-29 
8.299400e-01   2.243000e-29 
8.435400e-01   1.912822e-29 
8.571500e-01   1.634262e-29 
8.707500e-01   1.399106e-29 
8.843600e-01   1.199882e-29 
8.979600e-01   1.031018e-29 
9.115700e-01   8.873882e-30 
9.251701e-01   7.651696e-30 
9.387800e-01   6.608266e-30 
9.523900e-01   5.716521e-30 
9.659900e-01   4.953544e-30 
9.796000e-01   4.298685e-30 
9.932000e-01   3.736484e-30 
1.006800e+00   3.252654e-30 
1.020400e+00   2.835601e-30 
1.034000e+00   2.475544e-30 
1.047600e+00   2.164200e-30 
1.061200e+00   1.894584e-30 
1.074800e+00   1.660762e-30 
1.088400e+00   1.457680e-30 
1.102000e+00   1.281061e-30 
1.115700e+00   1.126184e-30 
1.129300e+00   9.921697e-31 
1.142900e+00   8.751367e-31 
1.156500e+00   7.728076e-31 
1.170100e+00   6.832190e-31 
1.183700e+00   6.046870e-31 
1.197300e+00   5.357664e-31 
1.210900e+00   4.752072e-31 
1.224500e+00   4.219327e-31 
1.227200e+00   4.121398e-31 
1.229900e+00   4.025906e-31 
1.232700e+00   3.929373e-31 
1.235400e+00   3.838636e-31 
1.238100e+00   3.750144e-31 
1.240800e+00   3.663833e-31 
1.243500e+00   3.579657e-31 
1.246300e+00   3.494549e-31 
1.249000e+00   3.414524e-31 
1.257200e+00   3.717938e-31 
1.259900e+00   3.635418e-31 
1.262600e+00   3.553033e-31 
1.265300e+00   3.471662e-31 
1.268000e+00   3.391755e-31 
1.270800e+00   3.310686e-31 
1.273500e+00   3.234291e-31 
1.276200e+00   3.159699e-31 
1.278900e+00   3.086910e-31 
1.281600e+00   3.015884e-31 
1.289800e+00   3.027825e-31 
1.292500e+00   2.959451e-31 
1.295200e+00   2.892067e-31 
1.298000e+00   2.823518e-31 
1.300700e+00   2.758878e-31 
1.303400e+00   2.695730e-31 
1.306100e+00   2.634066e-31 
1.308900e+00   2.571666e-31 
1.311600e+00   2.512982e-31 
1.314300e+00   2.455728e-31 
1.317000e+00   2.399843e-31 
1.319700e+00   2.345331e-31 
1.322500e+00   2.290188e-31 
1.352200e+00   1.783736e-31 
1.327900e+00   2.187727e-31 
1.330600e+00   2.138345e-31 
1.333300e+00   2.090162e-31 
1.336100e+00   2.041404e-31 
1.338800e+00   1.995553e-31 
1.341500e+00   1.950807e-31 
1.344200e+00   1.907120e-31 
1.346900e+00   1.864483e-31 
1.349700e+00   1.821357e-31 
1.352400e+00   1.780767e-31 
1.355100e+00   1.741140e-31 
1.357800e+00   1.702468e-31 
1.360600e+00   1.663324e-31 
1.363300e+00   1.626498e-31 
1.366000e+00   1.590534e-31 
1.368700e+00   1.555423e-31 
1.371400e+00   1.521136e-31 
1.374200e+00   1.486445e-31 
1.376900e+00   1.453780e-31 
1.379600e+00   1.421892e-31 
1.382300e+00   1.390753e-31 
1.385000e+00   1.360336e-31 
1.387800e+00   1.329548e-31 
1.390500e+00   1.300560e-31 
1.393200e+00   1.272251e-31 
1.395900e+00   1.244601e-31 
1.398700e+00   1.216602e-31 
1.401400e+00   1.190249e-31 
1.404100e+00   1.164498e-31 
1.406800e+00   1.139346e-31 
1.409500e+00   1.114777e-31 
1.412300e+00   1.089896e-31 
1.415000e+00   1.066461e-31 
1.417700e+00   1.043564e-31 
1.420400e+00   1.021200e-31 
1.423100e+00   9.993425e-32 
1.425900e+00   9.772041e-32 
1.428600e+00   9.563542e-32 
1.431300e+00   9.359826e-32 
1.434000e+00   9.160706e-32 
1.436700e+00   8.966187e-32 
1.439500e+00   8.769076e-32 
1.442200e+00   8.583340e-32 
1.444900e+00   8.401889e-32 
1.447600e+00   8.224484e-32 
1.450400e+00   8.044790e-32 
1.453100e+00   7.875451e-32 
1.455800e+00   4.488164e-31 
1.458500e+00   4.431617e-31 
1.461200e+00   4.362147e-31 
1.464000e+00   4.282937e-31 
1.466700e+00   4.203573e-31 
1.469400e+00   4.123348e-31 
1.472100e+00   4.043360e-31 
1.474800e+00   3.964196e-31 
1.477600e+00   3.883322e-31 
1.480300e+00   3.806737e-31 
1.483000e+00   3.731555e-31 
1.485700e+00   3.657870e-31 
1.488400e+00   3.585666e-31 
1.491200e+00   3.512349e-31 
1.493900e+00   3.443132e-31 
1.496600e+00   3.375346e-31 
1.523800e+00   2.765938e-31 
1.551000e+00   2.271201e-31 
1.578200e+00   1.868722e-31 
1.605500e+00   1.539681e-31 
1.632700e+00   1.272116e-31 
1.823100e+00   3.542887e-32 
2.040800e+00   9.148978e-33 
2.176900e+00   4.112411e-33 
2.340200e+00   1.638192e-33 
2.530600e+00   5.849260e-34 
2.829900e+00   1.237964e-34 
3.047600e+00   4.112618e-35 
3.401400e+00   6.902858e-36 
3.700700e+00   1.491993e-36 
4.000000e+00   2.698201e-37 
4.299300e+00   3.306793e-38 
4.680300e+00   5.623411e-41 
5.006800e+00   0.000000e+00 


==> anc/Ge_d1/SIGe_LongRange_avdcs_20_00GeV.txt <==
9.523900e-02   2.959664e-22 
9.796000e-02   2.379892e-22 
1.006800e-01   1.921229e-22 
1.034000e-01   1.556739e-22 
1.061200e-01   1.265933e-22 
1.088400e-01   1.033021e-22 
1.115700e-01   8.451646e-23 
1.142900e-01   6.942170e-23 
1.170100e-01   5.720017e-23 
1.197300e-01   4.727186e-23 
1.224500e-01   3.917988e-23 
1.251700e-01   3.256399e-23 
1.278900e-01   2.713836e-23 
1.306100e-01   2.267582e-23 
1.333300e-01   1.899495e-23 
1.360600e-01   1.594034e-23 
1.469400e-01   2.242145e-23 
1.496600e-01   2.003382e-23 
1.523800e-01   1.782758e-23 
1.551000e-01   1.584605e-23 
1.578200e-01   1.408747e-23 
1.605500e-01   1.252923e-23 
1.632700e-01   1.116099e-23 
1.659900e-01   9.955082e-24 
1.687100e-01   8.891521e-24 
1.714300e-01   7.952452e-24 
1.741500e-01   7.122195e-24 
1.768700e-01   6.387070e-24 
1.795900e-01   5.735199e-24 
1.823100e-01   5.156294e-24 
1.850400e-01   4.639638e-24 
1.877600e-01   4.181250e-24 
1.904800e-01   3.772399e-24 
1.933200e-01   3.392043e-24 
1.959200e-01   3.080648e-24 
1.986400e-01   2.788204e-24 
2.040800e-01   2.570900e-24 
2.068000e-01   2.343461e-24 
2.095300e-01   2.136273e-24 
2.122500e-01   1.949785e-24 
2.149700e-01   1.781476e-24 
2.176900e-01   1.629541e-24 
2.204100e-01   1.492267e-24 
2.231300e-01   1.368114e-24 
2.258500e-01   1.255686e-24 
2.285700e-01   1.153750e-24 
2.312900e-01   1.061217e-24 
2.340200e-01   9.768161e-25 
2.367400e-01   9.003022e-25 
2.394600e-01   8.305901e-25 
2.421800e-01   7.670000e-25 
2.449000e-01   7.089270e-25 
2.476200e-01   6.558352e-25 
2.503400e-01   6.072436e-25 
2.530600e-01   5.627245e-25 
2.557800e-01   5.218944e-25 
2.585100e-01   4.842782e-25 
2.612300e-01   4.498426e-25 
2.639500e-01   4.181681e-25 
2.666700e-01   3.890064e-25 
2.693900e-01   3.621336e-25 
2.721100e-01   3.373484e-25 
2.857200e-01   2.388972e-25 
2.993200e-01   1.717070e-25 
3.129300e-01   1.249778e-25 
3.265300e-01   9.202705e-26 
3.401400e-01   6.844174e-26 
3.537400e-01   5.138172e-26 
3.673500e-01   3.888999e-26 
3.809500e-01   2.966814e-26 
3.945600e-01   2.278983e-26 
4.081700e-01   1.762244e-26 
4.217700e-01   1.371390e-26 
4.353800e-01   1.073271e-26 
4.489800e-01   8.447495e-27 
4.625900e-01   6.682564e-27 
4.761900e-01   5.313658e-27 
4.898000e-01   4.244609e-27 
5.034000e-01   3.406647e-27 
5.170100e-01   2.745628e-27 
5.306100e-01   2.222510e-27 
5.578300e-01   1.473336e-27 
5.714300e-01   1.206603e-27 
5.850400e-01   9.915927e-28 
5.986400e-01   8.178586e-28 
6.122500e-01   6.767530e-28 
6.258500e-01   5.618985e-28 
6.394600e-01   4.679506e-28 
6.530600e-01   3.909583e-28 
6.666700e-01   3.275612e-28 
6.802800e-01   2.752360e-28 
6.938800e-01   2.319455e-28 
7.074900e-01   1.959698e-28 
7.210900e-01   1.660310e-28 
7.347000e-01   1.410088e-28 
7.483000e-01   1.200700e-28 
7.619100e-01   1.024756e-28 
7.755100e-01   8.767513e-29 
7.891200e-01   7.517541e-29 
8.027200e-01   6.460846e-29 
8.163300e-01   5.564098e-29 
8.299400e-01   4.801933e-29 
8.435400e-01   4.153130e-29 
8.571500e-01   3.598797e-29 
8.707500e-01   3.124868e-29 
8.843600e-01   2.718233e-29 
8.979600e-01   2.369137e-29 
9.115700e-01   2.068405e-29 
9.251701e-01   1.809212e-29 
9.387800e-01   1.585073e-29 
9.523900e-01   1.391033e-29 
9.659900e-01   1.222872e-29 
9.796000e-01   1.076660e-29 
9.932000e-01   9.495056e-30 
1.006800e+00   8.386454e-30 
1.020400e+00   7.418369e-30 
1.034000e+00   6.571633e-30 
1.047600e+00   5.829853e-30 
1.061200e+00   5.179021e-30 
1.074800e+00   4.607145e-30 
1.088400e+00   4.103886e-30 
1.102000e+00   3.660387e-30 
1.115700e+00   3.266296e-30 
1.129300e+00   2.920724e-30 
1.142900e+00   2.614922e-30 
1.156500e+00   2.343947e-30 
1.170100e+00   2.103530e-30 
1.183700e+00   1.889954e-30 
1.197300e+00   1.699979e-30 
1.210900e+00   1.530794e-30 
1.224500e+00   1.379943e-30 
1.227200e+00   1.351985e-30 
1.229900e+00   1.324650e-30 
1.232700e+00   1.296939e-30 
1.235400e+00   1.270822e-30 
1.238100e+00   1.245286e-30 
1.240800e+00   1.220308e-30 
1.243500e+00   1.195883e-30 
1.246300e+00   1.171120e-30 
1.249000e+00   1.147772e-30 
1.257200e+00   1.275934e-30 
1.259900e+00   1.251475e-30 
1.262600e+00   1.226856e-30 
1.265300e+00   1.202414e-30 
1.268000e+00   1.178312e-30 
1.270800e+00   1.153770e-30 
1.273500e+00   1.130577e-30 
1.276200e+00   1.107861e-30 
1.278900e+00   1.085627e-30 
1.281600e+00   1.063869e-30 
1.289800e+00   1.083136e-30 
1.292500e+00   1.061933e-30 
1.295200e+00   1.040930e-30 
1.298000e+00   1.019485e-30 
1.300700e+00   9.991908e-31 
1.303400e+00   9.793033e-31 
1.306100e+00   9.598248e-31 
1.308900e+00   9.400609e-31 
1.311600e+00   9.214227e-31 
1.314300e+00   9.031824e-31 
1.317000e+00   8.853363e-31 
1.319700e+00   8.678757e-31 
1.322500e+00   8.501665e-31 
1.352200e+00   6.849203e-31 
1.327900e+00   8.171247e-31 
1.330600e+00   8.011321e-31 
1.333300e+00   7.854880e-31 
1.336100e+00   7.696129e-31 
1.338800e+00   7.546410e-31 
1.341500e+00   7.399894e-31 
1.344200e+00   7.256471e-31 
1.346900e+00   7.116121e-31 
1.349700e+00   6.973697e-31 
1.352400e+00   6.839345e-31 
1.355100e+00   6.707814e-31 
1.357800e+00   6.579076e-31 
1.360600e+00   6.448416e-31 
1.363300e+00   6.325119e-31 
1.366000e+00   6.204425e-31 
1.368700e+00   6.086248e-31 
1.371400e+00   5.970538e-31 
1.374200e+00   5.853104e-31 
1.376900e+00   5.742250e-31 
1.379600e+00   5.633713e-31 
1.382300e+00   5.527440e-31 
1.385000e+00   5.423337e-31 
1.387800e+00   5.317683e-31 
1.390500e+00   5.217939e-31 
1.393200e+00   5.120235e-31 
1.395900e+00   5.024557e-31 
1.398700e+00   4.927401e-31 
1.401400e+00   4.835660e-31 
1.404100e+00   4.745813e-31 
1.406800e+00   4.657800e-31 
1.409500e+00   4.571584e-31 
1.412300e+00   4.484013e-31 
1.415000e+00   4.401319e-31 
1.417700e+00   4.320305e-31 
1.420400e+00   4.240929e-31 
1.423100e+00   4.163167e-31 
1.425900e+00   4.084173e-31 
1.428600e+00   4.009569e-31 
1.431300e+00   3.936447e-31 
1.434000e+00   3.864802e-31 
1.436700e+00   3.794538e-31 
1.439500e+00   3.723202e-31 
1.442200e+00   3.655824e-31 
1.444900e+00   3.589780e-31 
1.447600e+00   3.525051e-31 
1.450400e+00   3.459275e-31 
1.453100e+00   3.397140e-31 
1.455800e+00   1.911272e-30 
1.458500e+00   1.893043e-30 
1.461200e+00   1.869180e-30 
1.464000e+00   1.841221e-30 
1.466700e+00   1.812809e-30 
1.469400e+00   1.783845e-30 
1.472100e+00   1.754781e-30 
1.474800e+00   1.725891e-30 
1.477600e+00   1.696263e-30 
1.480300e+00   1.668094e-30 
1.483000e+00   1.640369e-30 
1.485700e+00   1.613099e-30 
1.488400e+00   1.586304e-30 
1.491200e+00   1.559012e-30 
1.493900e+00   1.533171e-30 
1.496600e+00   1.507790e-30 
1.523800e+00   1.276074e-30 
1.551000e+00   1.082402e-30 
1.578200e+00   9.201598e-31 
1.605500e+00   7.835203e-31 
1.632700e+00   6.691436e-31 
1.823100e+00   2.362566e-31 
2.040800e+00   8.111189e-32 
2.176900e+00   4.392150e-32 
2.340200e+00   2.208554e-32 
2.530600e+00   1.047949e-32 
2.829900e+00   3.588824e-33 
3.047600e+00   1.756924e-33 
3.401400e+00   5.983461e-34 
3.700700e+00   2.598379e-34 
4.000000e+00   1.187543e-34 
4.299300e+00   5.403681e-35 
4.680300e+00   2.061601e-35 
5.006800e+00   8.899155e-36 


==> anc/Ge_d1/SIGe_LongRange_avdcs_2_000GeV.txt <==
9.523900e-02   2.797798e-22 
9.796000e-02   2.245702e-22 
1.006800e-01   1.809647e-22 
1.034000e-01   1.463686e-22 
1.061200e-01   1.188115e-22 
1.088400e-01   9.677658e-23 
1.115700e-01   7.903341e-23 
1.142900e-01   6.479971e-23 
1.170100e-01   5.329441e-23 
1.197300e-01   4.396333e-23 
1.224500e-01   3.637092e-23 
1.251700e-01   3.017365e-23 
1.278900e-01   2.509996e-23 
1.306100e-01   2.093373e-23 
1.333300e-01   1.750315e-23 
1.360600e-01   1.466105e-23 
1.469400e-01   2.059504e-23 
1.496600e-01   1.837191e-23 
1.523800e-01   1.632185e-23 
1.551000e-01   1.448373e-23 
1.578200e-01   1.285502e-23 
1.605500e-01   1.141403e-23 
1.632700e-01   1.015061e-23 
1.659900e-01   9.038689e-24 
1.687100e-01   8.059464e-24 
1.714300e-01   7.196104e-24 
1.741500e-01   6.433902e-24 
1.768700e-01   5.760013e-24 
1.795900e-01   5.163329e-24 
1.823100e-01   4.634200e-24 
1.850400e-01   4.162680e-24 
1.877600e-01   3.744957e-24 
1.904800e-01   3.372934e-24 
1.933200e-01   3.027368e-24 
1.959200e-01   2.744889e-24 
1.986400e-01   2.479989e-24 
2.040800e-01   2.280359e-24 
2.068000e-01   2.075153e-24 
2.095300e-01   1.888568e-24 
2.122500e-01   1.720892e-24 
2.149700e-01   1.569788e-24 
2.176900e-01   1.433579e-24 
2.204100e-01   1.310689e-24 
2.231300e-01   1.199696e-24 
2.258500e-01   1.099327e-24 
2.285700e-01   1.008448e-24 
2.312900e-01   9.260651e-25 
2.340200e-01   8.510258e-25 
2.367400e-01   7.830924e-25 
2.394600e-01   7.212811e-25 
2.421800e-01   6.649755e-25 
2.449000e-01   6.136260e-25 
2.476200e-01   5.667445e-25 
2.503400e-01   5.238959e-25 
2.530600e-01   4.846922e-25 
2.557800e-01   4.487865e-25 
2.585100e-01   4.157527e-25 
2.612300e-01   3.855536e-25 
2.639500e-01   3.578149e-25 
2.666700e-01   3.323115e-25 
2.693900e-01   3.088426e-25 
2.721100e-01   2.872266e-25 
2.857200e-01   2.017086e-25 
2.993200e-01   1.437573e-25 
3.129300e-01   1.037435e-25 
3.265300e-01   7.573465e-26 
3.401400e-01   5.583561e-26 
3.537400e-01   4.155076e-26 
3.673500e-01   3.117121e-26 
3.809500e-01   2.356809e-26 
3.945600e-01   1.794174e-26 
4.081700e-01   1.374841e-26 
4.217700e-01   1.060213e-26 
4.353800e-01   8.221709e-27 
4.489800e-01   6.411890e-27 
4.625900e-01   5.025581e-27 
4.761900e-01   3.959223e-27 
4.898000e-01   3.133337e-27 
5.034000e-01   2.491383e-27 
5.170100e-01   1.989212e-27 
5.306100e-01   1.595146e-27 
5.578300e-01   1.037649e-27 
5.714300e-01   8.417734e-28 
5.850400e-01   6.852220e-28 
5.986400e-01   5.598096e-28 
6.122500e-01   4.588191e-28 
6.258500e-01   3.773221e-28 
6.394600e-01   3.112332e-28 
6.530600e-01   2.575386e-28 
6.666700e-01   2.137067e-28 
6.802800e-01   1.778432e-28 
6.938800e-01   1.484294e-28 
7.074900e-01   1.241974e-28 
7.210900e-01   1.042071e-28 
7.347000e-01   8.764492e-29 
7.483000e-01   7.390674e-29 
7.619100e-01   6.246358e-29 
7.755100e-01   5.292188e-29 
7.891200e-01   4.493396e-29 
8.027200e-01   3.824062e-29 
8.163300e-01   3.261038e-29 
8.299400e-01   2.786732e-29 
8.435400e-01   2.386540e-29 
8.571500e-01   2.047643e-29 
8.707500e-01   1.760458e-29 
8.843600e-01   1.516238e-29 
8.979600e-01   1.308436e-29 
9.115700e-01   1.131013e-29 
9.251701e-01   9.794606e-30 
9.387800e-01   8.495739e-30 
9.523900e-01   7.381368e-30 
9.659900e-01   6.424241e-30 
9.796000e-01   5.599538e-30 
9.932000e-01   4.888729e-30 
1.006800e+00   4.274589e-30 
1.020400e+00   3.743121e-30 
1.034000e+00   3.282460e-30 
1.047600e+00   2.882550e-30 
1.061200e+00   2.534850e-30 
1.074800e+00   2.232096e-30 
1.088400e+00   1.968091e-30 
1.102000e+00   1.737549e-30 
1.115700e+00   1.534561e-30 
1.129300e+00   1.358197e-30 
1.142900e+00   1.203550e-30 
1.156500e+00   1.067774e-30 
1.170100e+00   9.484157e-31 
1.183700e+00   8.433511e-31 
1.197300e+00   7.507612e-31 
1.210900e+00   6.690610e-31 
1.224500e+00   5.968892e-31 
1.227200e+00   5.835882e-31 
1.229900e+00   5.706057e-31 
1.232700e+00   5.574731e-31 
1.235400e+00   5.451173e-31 
1.238100e+00   5.330568e-31 
1.240800e+00   5.212852e-31 
1.243500e+00   5.097916e-31 
1.246300e+00   4.981652e-31 
1.249000e+00   4.872230e-31 
1.257200e+00   5.336892e-31 
1.259900e+00   5.223523e-31 
1.262600e+00   5.110062e-31 
1.265300e+00   4.997831e-31 
1.268000e+00   4.887498e-31 
1.270800e+00   4.775420e-31 
1.273500e+00   4.669718e-31 
1.276200e+00   4.566410e-31 
1.278900e+00   4.465499e-31 
1.281600e+00   4.366949e-31 
1.289800e+00   4.402693e-31 
1.292500e+00   4.307451e-31 
1.295200e+00   4.213448e-31 
1.298000e+00   4.117739e-31 
1.300700e+00   4.027384e-31 
1.303400e+00   3.938999e-31 
1.306100e+00   3.852626e-31 
1.308900e+00   3.765154e-31 
1.311600e+00   3.682805e-31 
1.314300e+00   3.602395e-31 
1.317000e+00   3.523857e-31 
1.319700e+00   3.447168e-31 
1.322500e+00   3.369524e-31 
1.352200e+00   2.652857e-31 
1.327900e+00   3.225074e-31 
1.330600e+00   3.155357e-31 
1.333300e+00   3.087270e-31 
1.336100e+00   3.018332e-31 
1.338800e+00   2.953432e-31 
1.341500e+00   2.890037e-31 
1.344200e+00   2.828099e-31 
1.346900e+00   2.767600e-31 
1.349700e+00   2.706328e-31 
1.352400e+00   2.648628e-31 
1.355100e+00   2.592253e-31 
1.357800e+00   2.537173e-31 
1.360600e+00   2.481383e-31 
1.363300e+00   2.428841e-31 
1.366000e+00   2.377500e-31 
1.368700e+00   2.327322e-31 
1.371400e+00   2.278283e-31 
1.374200e+00   2.228602e-31 
1.376900e+00   2.181812e-31 
1.379600e+00   2.136059e-31 
1.382300e+00   2.091349e-31 
1.385000e+00   2.047657e-31 
1.387800e+00   2.003383e-31 
1.390500e+00   1.961668e-31 
1.393200e+00   1.920890e-31 
1.395900e+00   1.881021e-31 
1.398700e+00   1.840621e-31 
1.401400e+00   1.802548e-31 
1.404100e+00   1.765318e-31 
1.406800e+00   1.728923e-31 
1.409500e+00   1.693344e-31 
1.412300e+00   1.657270e-31 
1.415000e+00   1.623272e-31 
1.417700e+00   1.590037e-31 
1.420400e+00   1.557519e-31 
1.423100e+00   1.525730e-31 
1.425900e+00   1.493493e-31 
1.428600e+00   1.463109e-31 
1.431300e+00   1.433388e-31 
1.434000e+00   1.404319e-31 
1.436700e+00   1.375891e-31 
1.439500e+00   1.347059e-31 
1.442200e+00   1.319876e-31 
1.444900e+00   1.293285e-31 
1.447600e+00   1.267273e-31 
1.450400e+00   1.240888e-31 
1.453100e+00   1.216011e-31 
1.455800e+00   6.907370e-31 
1.458500e+00   6.827233e-31 
1.461200e+00   6.727025e-31 
1.464000e+00   6.611860e-31 
1.466700e+00   6.495994e-31 
1.469400e+00   6.378559e-31 
1.472100e+00   6.261265e-31 
1.474800e+00   6.144993e-31 
1.477600e+00   6.026103e-31 
1.480300e+00   5.913344e-31 
1.483000e+00   5.802575e-31 
1.485700e+00   5.693883e-31 
1.488400e+00   5.587290e-31 
1.491200e+00   5.478921e-31 
1.493900e+00   5.376547e-31 
1.496600e+00   5.276179e-31 
1.523800e+00   4.369346e-31 
1.551000e+00   3.626190e-31 
1.578200e+00   3.015831e-31 
1.605500e+00   2.511999e-31 
1.632700e+00   2.098415e-31 
1.823100e+00   6.330364e-32 
2.040800e+00   1.804139e-32 
2.176900e+00   8.669022e-33 
2.340200e+00   3.759926e-33 
2.530600e+00   1.492338e-33 
2.829900e+00   3.812311e-34 
3.047600e+00   1.495909e-34 
3.401400e+00   3.462735e-35 
3.700700e+00   1.029997e-35 
4.000000e+00   3.030895e-36 
4.299300e+00   8.446259e-37 
4.680300e+00   1.461118e-37 
5.006800e+00   1.623192e-38 


==> anc/Ge_d1/SIGe_LongRange_avdcs_2_500GeV.txt <==
9.523900e-02   2.833169e-22 
9.796000e-02   2.275011e-22 
1.006800e-01   1.834001e-22 
1.034000e-01   1.483984e-22 
1.061200e-01   1.205077e-22 
1.088400e-01   9.819811e-23 
1.115700e-01   8.022710e-23 
1.142900e-01   6.580533e-23 
1.170100e-01   5.414384e-23 
1.197300e-01   4.468248e-23 
1.224500e-01   3.698104e-23 
1.251700e-01   3.069258e-23 
1.278900e-01   2.554213e-23 
1.306100e-01   2.131147e-23 
1.333300e-01   1.782643e-23 
1.360600e-01   1.493809e-23 
1.469400e-01   2.099103e-23 
1.496600e-01   1.873207e-23 
1.523800e-01   1.664798e-23 
1.551000e-01   1.477864e-23 
1.578200e-01   1.312169e-23 
1.605500e-01   1.165518e-23 
1.632700e-01   1.036897e-23 
1.659900e-01   9.236646e-24 
1.687100e-01   8.239094e-24 
1.714300e-01   7.359313e-24 
1.741500e-01   6.582339e-24 
1.768700e-01   5.895172e-24 
1.795900e-01   5.286522e-24 
1.823100e-01   4.746613e-24 
1.850400e-01   4.265320e-24 
1.877600e-01   3.838791e-24 
1.904800e-01   3.458793e-24 
1.933200e-01   3.105711e-24 
1.959200e-01   2.816976e-24 
1.986400e-01   2.546126e-24 
2.040800e-01   2.342689e-24 
2.068000e-01   2.132683e-24 
2.095300e-01   1.941655e-24 
2.122500e-01   1.769923e-24 
2.149700e-01   1.615112e-24 
2.176900e-01   1.475514e-24 
2.204100e-01   1.349527e-24 
2.231300e-01   1.235702e-24 
2.258500e-01   1.132739e-24 
2.285700e-01   1.039482e-24 
2.312900e-01   9.549145e-25 
2.340200e-01   8.778637e-25 
2.367400e-01   8.080879e-25 
2.394600e-01   7.445811e-25 
2.421800e-01   6.867108e-25 
2.449000e-01   6.339190e-25 
2.476200e-01   5.857051e-25 
2.503400e-01   5.416256e-25 
2.530600e-01   5.012836e-25 
2.557800e-01   4.643218e-25 
2.585100e-01   4.303070e-25 
2.612300e-01   3.992012e-25 
2.639500e-01   3.706206e-25 
2.666700e-01   3.443343e-25 
2.693900e-01   3.201378e-25 
2.721100e-01   2.978448e-25 
2.857200e-01   2.095659e-25 
2.993200e-01   1.496466e-25 
3.129300e-01   1.082053e-25 
3.265300e-01   7.914845e-26 
3.401400e-01   5.846957e-26 
3.537400e-01   4.359884e-26 
3.673500e-01   3.277452e-26 
3.809500e-01   2.483140e-26 
3.945600e-01   1.894272e-26 
4.081700e-01   1.454588e-26 
4.217700e-01   1.124068e-26 
4.353800e-01   8.735389e-27 
4.489800e-01   6.827002e-27 
4.625900e-01   5.362405e-27 
4.761900e-01   4.233660e-27 
4.898000e-01   3.357781e-27 
5.034000e-01   2.675642e-27 
5.170100e-01   2.141002e-27 
5.306100e-01   1.720628e-27 
5.578300e-01   1.124227e-27 
5.714300e-01   9.140330e-28 
5.850400e-01   7.457078e-28 
5.986400e-01   6.105877e-28 
6.122500e-01   5.015621e-28 
6.258500e-01   4.134041e-28 
6.394600e-01   3.417690e-28 
6.530600e-01   2.834477e-28 
6.666700e-01   2.357426e-28 
6.802800e-01   1.966293e-28 
6.938800e-01   1.644839e-28 
7.074900e-01   1.379478e-28 
7.210900e-01   1.160109e-28 
7.347000e-01   9.779872e-29 
7.483000e-01   8.266023e-29 
7.619100e-01   7.002454e-29 
7.755100e-01   5.946655e-29 
7.891200e-01   5.060926e-29 
8.027200e-01   4.317177e-29 
8.163300e-01   3.690252e-29 
8.299400e-01   3.160988e-29 
8.435400e-01   2.713473e-29 
8.571500e-01   2.333691e-29 
8.707500e-01   2.011191e-29 
8.843600e-01   1.736342e-29 
8.979600e-01   1.501981e-29 
9.115700e-01   1.301451e-29 
9.251701e-01   1.129789e-29 
9.387800e-01   9.823446e-30 
9.523900e-01   8.555735e-30 
9.659900e-01   7.464516e-30 
9.796000e-01   6.522187e-30 
9.932000e-01   5.708257e-30 
1.006800e+00   5.003472e-30 
1.020400e+00   4.392229e-30 
1.034000e+00   3.861248e-30 
1.047600e+00   3.399274e-30 
1.061200e+00   2.996723e-30 
1.074800e+00   2.645416e-30 
1.088400e+00   2.338388e-30 
1.102000e+00   2.069675e-30 
1.115700e+00   1.832545e-30 
1.129300e+00   1.626052e-30 
1.142900e+00   1.444580e-30 
1.156500e+00   1.284893e-30 
1.170100e+00   1.144187e-30 
1.183700e+00   1.020055e-30 
1.197300e+00   9.104054e-31 
1.210900e+00   8.134365e-31 
1.224500e+00   7.275771e-31 
1.227200e+00   7.117290e-31 
1.229900e+00   6.962569e-31 
1.232700e+00   6.805976e-31 
1.235400e+00   6.658561e-31 
1.238100e+00   6.514632e-31 
1.240800e+00   6.374068e-31 
1.243500e+00   6.236782e-31 
1.246300e+00   6.097798e-31 
1.249000e+00   5.966953e-31 
1.257200e+00   6.558432e-31 
1.259900e+00   6.422494e-31 
1.262600e+00   6.286281e-31 
1.265300e+00   6.151412e-31 
1.268000e+00   6.018757e-31 
1.270800e+00   5.883901e-31 
1.273500e+00   5.756653e-31 
1.276200e+00   5.632226e-31 
1.278900e+00   5.510649e-31 
1.281600e+00   5.391834e-31 
1.289800e+00   5.448750e-31 
1.292500e+00   5.333693e-31 
1.295200e+00   5.220032e-31 
1.298000e+00   5.104231e-31 
1.300700e+00   4.994844e-31 
1.303400e+00   4.887804e-31 
1.306100e+00   4.783108e-31 
1.308900e+00   4.677072e-31 
1.311600e+00   4.577190e-31 
1.314300e+00   4.479590e-31 
1.317000e+00   4.384230e-31 
1.319700e+00   4.291070e-31 
1.322500e+00   4.196716e-31 
1.352200e+00   3.323382e-31 
1.327900e+00   4.021030e-31 
1.330600e+00   3.936185e-31 
1.333300e+00   3.853314e-31 
1.336100e+00   3.769319e-31 
1.338800e+00   3.690213e-31 
1.341500e+00   3.612903e-31 
1.344200e+00   3.537357e-31 
1.346900e+00   3.463515e-31 
1.349700e+00   3.388693e-31 
1.352400e+00   3.318217e-31 
1.355100e+00   3.249309e-31 
1.357800e+00   3.181959e-31 
1.360600e+00   3.113706e-31 
1.363300e+00   3.049391e-31 
1.366000e+00   2.986511e-31 
1.368700e+00   2.925041e-31 
1.371400e+00   2.864940e-31 
1.374200e+00   2.804022e-31 
1.376900e+00   2.746611e-31 
1.379600e+00   2.690465e-31 
1.382300e+00   2.635570e-31 
1.385000e+00   2.581880e-31 
1.387800e+00   2.527458e-31 
1.390500e+00   2.476150e-31 
1.393200e+00   2.425974e-31 
1.395900e+00   2.376900e-31 
1.398700e+00   2.327142e-31 
1.401400e+00   2.280227e-31 
1.404100e+00   2.234335e-31 
1.406800e+00   2.189446e-31 
1.409500e+00   2.145549e-31 
1.412300e+00   2.101009e-31 
1.415000e+00   2.059021e-31 
1.417700e+00   2.017938e-31 
1.420400e+00   1.977745e-31 
1.423100e+00   1.938421e-31 
1.425900e+00   1.898531e-31 
1.428600e+00   1.860911e-31 
1.431300e+00   1.824094e-31 
1.434000e+00   1.788071e-31 
1.436700e+00   1.752819e-31 
1.439500e+00   1.717052e-31 
1.442200e+00   1.683319e-31 
1.444900e+00   1.650300e-31 
1.447600e+00   1.617977e-31 
1.450400e+00   1.585192e-31 
1.453100e+00   1.554255e-31 
1.455800e+00   8.810989e-31 
1.458500e+00   8.713440e-31 
1.461200e+00   8.590149e-31 
1.464000e+00   8.447860e-31 
1.466700e+00   8.304363e-31 
1.469400e+00   8.158679e-31 
1.472100e+00   8.013030e-31 
1.474800e+00   7.868560e-31 
1.477600e+00   7.720713e-31 
1.480300e+00   7.580425e-31 
1.483000e+00   7.442504e-31 
1.485700e+00   7.307139e-31 
1.488400e+00   7.174276e-31 
1.491200e+00   7.039154e-31 
1.493900e+00   6.911422e-31 
1.496600e+00   6.786152e-31 
1.523800e+00   5.651268e-31 
1.551000e+00   4.716376e-31 
1.578200e+00   3.944788e-31 
1.605500e+00   3.304612e-31 
1.632700e+00   2.776425e-31 
1.823100e+00   8.729367e-32 
2.040800e+00   2.615077e-32 
2.176900e+00   1.298395e-32 
2.340200e+00   5.866845e-33 
2.530600e+00   2.447638e-33 
2.829900e+00   6.839545e-34 
3.047600e+00   2.853623e-34 
3.401400e+00   7.443814e-35 
3.700700e+00   2.490163e-35 
4.000000e+00   8.451593e-36 
4.299300e+00   2.838903e-36 
4.680300e+00   6.922518e-37 
5.006800e+00   1.503908e-37 


==> anc/Ge_d1/SIGe_LongRange_avdcs_3_000GeV.txt <==
9.523900e-02   2.856934e-22 
9.796000e-02   2.294706e-22 
1.006800e-01   1.850374e-22 
1.034000e-01   1.497633e-22 
1.061200e-01   1.216492e-22 
1.088400e-01   9.915488e-23 
1.115700e-01   8.103088e-23 
1.142900e-01   6.648260e-23 
1.170100e-01   5.471592e-23 
1.197300e-01   4.516686e-23 
1.224500e-01   3.739221e-23 
1.251700e-01   3.104233e-23 
1.278900e-01   2.584033e-23 
1.306100e-01   2.156618e-23 
1.333300e-01   1.804449e-23 
1.360600e-01   1.512505e-23 
1.469400e-01   2.125815e-23 
1.496600e-01   1.897505e-23 
1.523800e-01   1.686806e-23 
1.551000e-01   1.497772e-23 
1.578200e-01   1.330174e-23 
1.605500e-01   1.181805e-23 
1.632700e-01   1.051650e-23 
1.659900e-01   9.370405e-24 
1.687100e-01   8.360514e-24 
1.714300e-01   7.469644e-24 
1.741500e-01   6.682717e-24 
1.768700e-01   5.986588e-24 
1.795900e-01   5.369875e-24 
1.823100e-01   4.822687e-24 
1.850400e-01   4.334792e-24 
1.877600e-01   3.902326e-24 
1.904800e-01   3.516955e-24 
1.933200e-01   3.158784e-24 
1.959200e-01   2.865831e-24 
1.986400e-01   2.590957e-24 
2.040800e-01   2.384946e-24 
2.068000e-01   2.171694e-24 
2.095300e-01   1.977659e-24 
2.122500e-01   1.803186e-24 
2.149700e-01   1.645866e-24 
2.176900e-01   1.503976e-24 
2.204100e-01   1.375895e-24 
2.231300e-01   1.260152e-24 
2.258500e-01   1.155431e-24 
2.285700e-01   1.060565e-24 
2.312900e-01   9.745211e-25 
2.340200e-01   8.961066e-25 
2.367400e-01   8.250819e-25 
2.394600e-01   7.604247e-25 
2.421800e-01   7.014941e-25 
2.449000e-01   6.477252e-25 
2.476200e-01   5.986084e-25 
2.503400e-01   5.536936e-25 
2.530600e-01   5.125780e-25 
2.557800e-01   4.749019e-25 
2.585100e-01   4.402208e-25 
2.612300e-01   4.084998e-25 
2.639500e-01   3.793474e-25 
2.666700e-01   3.525298e-25 
2.693900e-01   3.278395e-25 
2.721100e-01   3.050861e-25 
2.857200e-01   2.149312e-25 
2.993200e-01   1.536734e-25 
3.129300e-01   1.112601e-25 
3.265300e-01   8.148876e-26 
3.401400e-01   6.027752e-26 
3.537400e-01   4.500669e-26 
3.673500e-01   3.387816e-26 
3.809500e-01   2.570219e-26 
3.945600e-01   1.963370e-26 
4.081700e-01   1.509711e-26 
4.217700e-01   1.168278e-26 
4.353800e-01   9.091514e-27 
4.489800e-01   7.115241e-27 
4.625900e-01   5.596640e-27 
4.761900e-01   4.424807e-27 
4.898000e-01   3.514346e-27 
5.034000e-01   2.804370e-27 
5.170100e-01   2.247204e-27 
5.306100e-01   1.808557e-27 
5.578300e-01   1.185078e-27 
5.714300e-01   9.648986e-28 
5.850400e-01   7.883449e-28 
5.986400e-01   6.464365e-28 
6.122500e-01   5.317826e-28 
6.258500e-01   4.389520e-28 
6.394600e-01   3.634208e-28 
6.530600e-01   3.018478e-28 
6.666700e-01   2.514156e-28 
6.802800e-01   2.100123e-28 
6.938800e-01   1.759393e-28 
7.074900e-01   1.477747e-28 
7.210900e-01   1.244601e-28 
7.347000e-01   1.050785e-28 
7.483000e-01   8.894606e-29 
7.619100e-01   7.546261e-29 
7.755100e-01   6.418116e-29 
7.891200e-01   5.470401e-29 
8.027200e-01   4.673527e-29 
8.163300e-01   4.000893e-29 
8.299400e-01   3.432283e-29 
8.435400e-01   2.950842e-29 
8.571500e-01   2.541709e-29 
8.707500e-01   2.193803e-29 
8.843600e-01   1.896898e-29 
8.979600e-01   1.643385e-29 
9.115700e-01   1.426168e-29 
9.251701e-01   1.239969e-29 
9.387800e-01   1.079817e-29 
9.523900e-01   9.419282e-30 
9.659900e-01   8.230720e-30 
9.796000e-01   7.202911e-30 
9.932000e-01   6.313886e-30 
1.006800e+00   5.543036e-30 
1.020400e+00   4.873522e-30 
1.034000e+00   4.291118e-30 
1.047600e+00   3.783690e-30 
1.061200e+00   3.340886e-30 
1.074800e+00   2.953919e-30 
1.088400e+00   2.615248e-30 
1.102000e+00   2.318418e-30 
1.115700e+00   2.056095e-30 
1.129300e+00   1.827344e-30 
1.142900e+00   1.626019e-30 
1.156500e+00   1.448602e-30 
1.170100e+00   1.292054e-30 
1.183700e+00   1.153748e-30 
1.197300e+00   1.031400e-30 
1.210900e+00   9.230454e-31 
1.224500e+00   8.269634e-31 
1.227200e+00   8.092166e-31 
1.229900e+00   7.918797e-31 
1.232700e+00   7.743307e-31 
1.235400e+00   7.578076e-31 
1.238100e+00   7.416672e-31 
1.240800e+00   7.258994e-31 
1.243500e+00   7.104976e-31 
1.246300e+00   6.948973e-31 
1.249000e+00   6.802092e-31 
1.257200e+00   7.493004e-31 
1.259900e+00   7.340165e-31 
1.262600e+00   7.186855e-31 
1.265300e+00   7.035000e-31 
1.268000e+00   6.885540e-31 
1.270800e+00   6.733539e-31 
1.273500e+00   6.590070e-31 
1.276200e+00   6.449754e-31 
1.278900e+00   6.312574e-31 
1.281600e+00   6.178503e-31 
1.289800e+00   6.253132e-31 
1.292500e+00   6.123102e-31 
1.295200e+00   5.994589e-31 
1.298000e+00   5.863597e-31 
1.300700e+00   5.739817e-31 
1.303400e+00   5.618650e-31 
1.306100e+00   5.500141e-31 
1.308900e+00   5.380031e-31 
1.311600e+00   5.266845e-31 
1.314300e+00   5.156248e-31 
1.317000e+00   5.048144e-31 
1.319700e+00   4.942495e-31 
1.322500e+00   4.835475e-31 
1.352200e+00   3.843124e-31 
1.327900e+00   4.636101e-31 
1.330600e+00   4.539780e-31 
1.333300e+00   4.445631e-31 
1.336100e+00   4.350231e-31 
1.338800e+00   4.260339e-31 
1.341500e+00   4.172474e-31 
1.344200e+00   4.086568e-31 
1.346900e+00   4.002584e-31 
1.349700e+00   3.917464e-31 
1.352400e+00   3.837256e-31 
1.355100e+00   3.758811e-31 
1.357800e+00   3.682127e-31 
1.360600e+00   3.604376e-31 
1.363300e+00   3.531105e-31 
1.366000e+00   3.459438e-31 
1.368700e+00   3.389358e-31 
1.371400e+00   3.320816e-31 
1.374200e+00   3.251316e-31 
1.376900e+00   3.185809e-31 
1.379600e+00   3.121730e-31 
1.382300e+00   3.059044e-31 
1.385000e+00   2.997727e-31 
1.387800e+00   2.935559e-31 
1.390500e+00   2.876924e-31 
1.393200e+00   2.819571e-31 
1.395900e+00   2.763448e-31 
1.398700e+00   2.706536e-31 
1.401400e+00   2.652866e-31 
1.404100e+00   2.600347e-31 
1.406800e+00   2.548956e-31 
1.409500e+00   2.498681e-31 
1.412300e+00   2.447661e-31 
1.415000e+00   2.399551e-31 
1.417700e+00   2.352461e-31 
1.420400e+00   2.306373e-31 
1.423100e+00   2.261274e-31 
1.425900e+00   2.215517e-31 
1.428600e+00   2.172346e-31 
1.431300e+00   2.130087e-31 
1.434000e+00   2.088716e-31 
1.436700e+00   2.048227e-31 
1.439500e+00   2.007105e-31 
1.442200e+00   1.968329e-31 
1.444900e+00   1.930368e-31 
1.447600e+00   1.893205e-31 
1.450400e+00   1.855486e-31 
1.453100e+00   1.819890e-31 
1.455800e+00   1.030263e-30 
1.458500e+00   1.019196e-30 
1.461200e+00   1.005110e-30 
1.464000e+00   9.888075e-31 
1.466700e+00   9.723366e-31 
1.469400e+00   9.556071e-31 
1.472100e+00   9.388637e-31 
1.474800e+00   9.222490e-31 
1.477600e+00   9.052390e-31 
1.480300e+00   8.890918e-31 
1.483000e+00   8.732173e-31 
1.485700e+00   8.576232e-31 
1.488400e+00   8.423164e-31 
1.491200e+00   8.267481e-31 
1.493900e+00   8.120229e-31 
1.496600e+00   7.975766e-31 
1.523800e+00   6.664924e-31 
1.551000e+00   5.581883e-31 
1.578200e+00   4.685045e-31 
1.605500e+00   3.938630e-31 
1.632700e+00   3.320813e-31 
1.823100e+00   1.070861e-31 
2.040800e+00   3.306467e-32 
2.176900e+00   1.674208e-32 
2.340200e+00   7.751409e-33 
2.530600e+00   3.331352e-33 
2.829900e+00   9.729790e-34 
3.047600e+00   4.241733e-34 
3.401400e+00   1.186070e-34 
3.700700e+00   4.244188e-35 
4.000000e+00   1.558039e-35 
4.299300e+00   5.753766e-36 
4.680300e+00   1.632099e-36 
5.006800e+00   4.508979e-37 


==> anc/Ge_d1/SIGe_LongRange_avdcs_3_500GeV.txt <==
9.523900e-02   2.874009e-22 
9.796000e-02   2.308856e-22 
1.006800e-01   1.862137e-22 
1.034000e-01   1.507444e-22 
1.061200e-01   1.224693e-22 
1.088400e-01   9.984272e-23 
1.115700e-01   8.160866e-23 
1.142900e-01   6.696966e-23 
1.170100e-01   5.512746e-23 
1.197300e-01   4.551538e-23 
1.224500e-01   3.768813e-23 
1.251700e-01   3.129413e-23 
1.278900e-01   2.605501e-23 
1.306100e-01   2.174966e-23 
1.333300e-01   1.820155e-23 
1.360600e-01   1.525972e-23 
1.469400e-01   2.145048e-23 
1.496600e-01   1.915004e-23 
1.523800e-01   1.702660e-23 
1.551000e-01   1.512112e-23 
1.578200e-01   1.343146e-23 
1.605500e-01   1.193541e-23 
1.632700e-01   1.062283e-23 
1.659900e-01   9.466833e-24 
1.687100e-01   8.448068e-24 
1.714300e-01   7.549216e-24 
1.741500e-01   6.755127e-24 
1.768700e-01   6.052548e-24 
1.795900e-01   5.430018e-24 
1.823100e-01   4.877583e-24 
1.850400e-01   4.384942e-24 
1.877600e-01   3.948189e-24 
1.904800e-01   3.558945e-24 
1.933200e-01   3.197111e-24 
1.959200e-01   2.901117e-24 
1.986400e-01   2.623343e-24 
2.040800e-01   2.415475e-24 
2.068000e-01   2.199884e-24 
2.095300e-01   2.003681e-24 
2.122500e-01   1.827230e-24 
2.149700e-01   1.668101e-24 
2.176900e-01   1.524556e-24 
2.204100e-01   1.394961e-24 
2.231300e-01   1.277835e-24 
2.258500e-01   1.171847e-24 
2.285700e-01   1.075819e-24 
2.312900e-01   9.887087e-25 
2.340200e-01   9.093093e-25 
2.367400e-01   8.373835e-25 
2.394600e-01   7.718952e-25 
2.421800e-01   7.121991e-25 
2.449000e-01   6.577235e-25 
2.476200e-01   6.079538e-25 
2.503400e-01   5.624363e-25 
2.530600e-01   5.207632e-25 
2.557800e-01   4.825687e-25 
2.585100e-01   4.474065e-25 
2.612300e-01   4.152405e-25 
2.639500e-01   3.856748e-25 
2.666700e-01   3.584735e-25 
2.693900e-01   3.334254e-25 
2.721100e-01   3.103390e-25 
2.857200e-01   2.188268e-25 
2.993200e-01   1.565994e-25 
3.129300e-01   1.134817e-25 
3.265300e-01   8.319251e-26 
3.401400e-01   6.159494e-26 
3.537400e-01   4.603345e-26 
3.673500e-01   3.468383e-26 
3.809500e-01   2.633848e-26 
3.945600e-01   2.013908e-26 
4.081700e-01   1.550068e-26 
4.217700e-01   1.200670e-26 
4.353800e-01   9.352750e-27 
4.489800e-01   7.326864e-27 
4.625900e-01   5.768782e-27 
4.761900e-01   4.565427e-27 
4.898000e-01   3.629636e-27 
5.034000e-01   2.899263e-27 
5.170100e-01   2.325572e-27 
5.306100e-01   1.873508e-27 
5.578300e-01   1.230118e-27 
5.714300e-01   1.002586e-27 
5.850400e-01   8.199685e-28 
5.986400e-01   6.730523e-28 
6.122500e-01   5.542424e-28 
6.258500e-01   4.579604e-28 
6.394600e-01   3.795471e-28 
6.530600e-01   3.155659e-28 
6.666700e-01   2.631129e-28 
6.802800e-01   2.200103e-28 
6.938800e-01   1.845060e-28 
7.074900e-01   1.551303e-28 
7.210900e-01   1.307912e-28 
7.347000e-01   1.105390e-28 
7.483000e-01   9.366592e-29 
7.619100e-01   7.955016e-29 
7.755100e-01   6.772875e-29 
7.891200e-01   5.778857e-29 
8.027200e-01   4.942256e-29 
8.163300e-01   4.235422e-29 
8.299400e-01   3.637330e-29 
8.435400e-01   3.130440e-29 
8.571500e-01   2.699277e-29 
8.707500e-01   2.332279e-29 
8.843600e-01   2.018788e-29 
8.979600e-01   1.750853e-29 
9.115700e-01   1.521058e-29 
9.251701e-01   1.323884e-29 
9.387800e-01   1.154138e-29 
9.523900e-01   1.007842e-29 
9.659900e-01   8.816166e-30 
9.796000e-01   7.723571e-30 
9.932000e-01   6.777636e-30 
1.006800e+00   5.956579e-30 
1.020400e+00   5.242807e-30 
1.034000e+00   4.621278e-30 
1.047600e+00   4.079241e-30 
1.061200e+00   3.605790e-30 
1.074800e+00   3.191628e-30 
1.088400e+00   2.828804e-30 
1.102000e+00   2.510491e-30 
1.115700e+00   2.228917e-30 
1.129300e+00   1.983121e-30 
1.142900e+00   1.766589e-30 
1.156500e+00   1.575583e-30 
1.170100e+00   1.406876e-30 
1.183700e+00   1.257680e-30 
1.197300e+00   1.125567e-30 
1.210900e+00   1.008448e-30 
1.224500e+00   9.044909e-31 
1.227200e+00   8.852755e-31 
1.229900e+00   8.665053e-31 
1.232700e+00   8.474979e-31 
1.235400e+00   8.295983e-31 
1.238100e+00   8.121112e-31 
1.240800e+00   7.950243e-31 
1.243500e+00   7.783269e-31 
1.246300e+00   7.614165e-31 
1.249000e+00   7.454869e-31 
1.257200e+00   8.225036e-31 
1.259900e+00   8.059084e-31 
1.262600e+00   7.892537e-31 
1.265300e+00   7.727485e-31 
1.268000e+00   7.564997e-31 
1.270800e+00   7.399704e-31 
1.273500e+00   7.243678e-31 
1.276200e+00   7.091037e-31 
1.278900e+00   6.941756e-31 
1.281600e+00   6.795837e-31 
1.289800e+00   6.885129e-31 
1.292500e+00   6.743493e-31 
1.295200e+00   6.603430e-31 
1.298000e+00   6.460658e-31 
1.300700e+00   6.325698e-31 
1.303400e+00   6.193560e-31 
1.306100e+00   6.064249e-31 
1.308900e+00   5.933213e-31 
1.311600e+00   5.809713e-31 
1.314300e+00   5.688993e-31 
1.317000e+00   5.570968e-31 
1.319700e+00   5.455610e-31 
1.322500e+00   5.338707e-31 
1.352200e+00   4.253638e-31 
1.327900e+00   5.120915e-31 
1.330600e+00   5.015628e-31 
1.333300e+00   4.912728e-31 
1.336100e+00   4.808418e-31 
1.338800e+00   4.710140e-31 
1.341500e+00   4.614038e-31 
1.344200e+00   4.520052e-31 
1.346900e+00   4.428171e-31 
1.349700e+00   4.335013e-31 
1.352400e+00   4.247213e-31 
1.355100e+00   4.161332e-31 
1.357800e+00   4.077347e-31 
1.360600e+00   3.992202e-31 
1.363300e+00   3.911919e-31 
1.366000e+00   3.833403e-31 
1.368700e+00   3.756585e-31 
1.371400e+00   3.681453e-31 
1.374200e+00   3.605273e-31 
1.376900e+00   3.533423e-31 
1.379600e+00   3.463139e-31 
1.382300e+00   3.394372e-31 
1.385000e+00   3.327091e-31 
1.387800e+00   3.258850e-31 
1.390500e+00   3.194495e-31 
1.393200e+00   3.131509e-31 
1.395900e+00   3.069886e-31 
1.398700e+00   3.007377e-31 
1.401400e+00   2.948401e-31 
1.404100e+00   2.890696e-31 
1.406800e+00   2.834221e-31 
1.409500e+00   2.778938e-31 
1.412300e+00   2.722856e-31 
1.415000e+00   2.669938e-31 
1.417700e+00   2.618145e-31 
1.420400e+00   2.567442e-31 
1.423100e+00   2.517810e-31 
1.425900e+00   2.467439e-31 
1.428600e+00   2.419910e-31 
1.431300e+00   2.373379e-31 
1.434000e+00   2.327823e-31 
1.436700e+00   2.283217e-31 
1.439500e+00   2.237949e-31 
1.442200e+00   2.195210e-31 
1.444900e+00   2.153381e-31 
1.447600e+00   2.112402e-31 
1.450400e+00   2.070812e-31 
1.453100e+00   2.031548e-31 
1.455800e+00   1.148937e-30 
1.458500e+00   1.136852e-30 
1.461200e+00   1.121399e-30 
1.464000e+00   1.103474e-30 
1.466700e+00   1.085340e-30 
1.469400e+00   1.066912e-30 
1.472100e+00   1.048462e-30 
1.474800e+00   1.030148e-30 
1.477600e+00   1.011391e-30 
1.480300e+00   9.935804e-31 
1.483000e+00   9.760664e-31 
1.485700e+00   9.588603e-31 
1.488400e+00   9.419674e-31 
1.491200e+00   9.247765e-31 
1.493900e+00   9.085175e-31 
1.496600e+00   8.925637e-31 
1.523800e+00   7.476013e-31 
1.551000e+00   6.275979e-31 
1.578200e+00   5.280104e-31 
1.605500e+00   4.449500e-31 
1.632700e+00   3.760531e-31 
1.823100e+00   1.233505e-31 
2.040800e+00   3.886129e-32 
2.176900e+00   1.993423e-32 
2.340200e+00   9.378005e-33 
2.530600e+00   4.108426e-33 
2.829900e+00   1.244687e-33 
3.047600e+00   5.529893e-34 
3.401400e+00   1.611684e-34 
3.700700e+00   5.991271e-35 
4.000000e+00   2.293127e-35 
4.299300e+00   8.888524e-36 
4.680300e+00   2.719317e-36 
5.006800e+00   8.375269e-37 


==> anc/Ge_d1/SIGe_LongRange_avdcs_4_000GeV.txt <==
9.523900e-02   2.886863e-22 
9.796000e-02   2.319514e-22 
1.006800e-01   1.871001e-22 
1.034000e-01   1.514834e-22 
1.061200e-01   1.230876e-22 
1.088400e-01   1.003610e-22 
1.115700e-01   8.204431e-23 
1.142900e-01   6.733674e-23 
1.170100e-01   5.543766e-23 
1.197300e-01   4.577828e-23 
1.224500e-01   3.791125e-23 
1.251700e-01   3.148397e-23 
1.278900e-01   2.621695e-23 
1.306100e-01   2.188797e-23 
1.333300e-01   1.832004e-23 
1.360600e-01   1.536137e-23 
1.469400e-01   2.159556e-23 
1.496600e-01   1.928206e-23 
1.523800e-01   1.714620e-23 
1.551000e-01   1.522935e-23 
1.578200e-01   1.352937e-23 
1.605500e-01   1.202401e-23 
1.632700e-01   1.070308e-23 
1.659900e-01   9.539634e-24 
1.687100e-01   8.514170e-24 
1.714300e-01   7.609307e-24 
1.741500e-01   6.809805e-24 
1.768700e-01   6.102365e-24 
1.795900e-01   5.475454e-24 
1.823100e-01   4.919069e-24 
1.850400e-01   4.422839e-24 
1.877600e-01   3.982857e-24 
1.904800e-01   3.590683e-24 
1.933200e-01   3.226086e-24 
1.959200e-01   2.927793e-24 
1.986400e-01   2.647837e-24 
2.040800e-01   2.438560e-24 
2.068000e-01   2.221205e-24 
2.095300e-01   2.023368e-24 
2.122500e-01   1.845420e-24 
2.149700e-01   1.684920e-24 
2.176900e-01   1.540129e-24 
2.204100e-01   1.409391e-24 
2.231300e-01   1.291220e-24 
2.258500e-01   1.184273e-24 
2.285700e-01   1.087367e-24 
2.312900e-01   9.994496e-25 
2.340200e-01   9.193065e-25 
2.367400e-01   8.466988e-25 
2.394600e-01   7.805829e-25 
2.421800e-01   7.203075e-25 
2.449000e-01   6.652985e-25 
2.476200e-01   6.150360e-25 
2.503400e-01   5.690612e-25 
2.530600e-01   5.269650e-25 
2.557800e-01   4.883794e-25 
2.585100e-01   4.528539e-25 
2.612300e-01   4.203505e-25 
2.639500e-01   3.904721e-25 
2.666700e-01   3.629800e-25 
2.693900e-01   3.376610e-25 
2.721100e-01   3.143233e-25 
2.857200e-01   2.217830e-25 
2.993200e-01   1.588213e-25 
3.129300e-01   1.151700e-25 
3.265300e-01   8.448783e-26 
3.401400e-01   6.259728e-26 
3.537400e-01   4.681523e-26 
3.673500e-01   3.529762e-26 
3.809500e-01   2.682359e-26 
3.945600e-01   2.052463e-26 
4.081700e-01   1.580881e-26 
4.217700e-01   1.225420e-26 
4.353800e-01   9.552481e-27 
4.489800e-01   7.488775e-27 
4.625900e-01   5.900585e-27 
4.761900e-01   4.673168e-27 
4.898000e-01   3.718037e-27 
5.034000e-01   2.972069e-27 
5.170100e-01   2.385746e-27 
5.306100e-01   1.923416e-27 
5.578300e-01   1.264777e-27 
5.714300e-01   1.031607e-27 
5.850400e-01   8.443398e-28 
5.986400e-01   6.935777e-28 
6.122500e-01   5.715779e-28 
6.258500e-01   4.726418e-28 
6.394600e-01   3.920113e-28 
6.530600e-01   3.261774e-28 
6.666700e-01   2.721682e-28 
6.802800e-01   2.277557e-28 
6.938800e-01   1.911472e-28 
7.074900e-01   1.608374e-28 
7.210900e-01   1.357071e-28 
7.347000e-01   1.147816e-28 
7.483000e-01   9.733577e-29 
7.619100e-01   8.273096e-29 
7.755100e-01   7.049095e-29 
7.891200e-01   6.019195e-29 
8.027200e-01   5.151796e-29 
8.163300e-01   4.418426e-29 
8.299400e-01   3.797447e-29 
8.435400e-01   3.270795e-29 
8.571500e-01   2.822508e-29 
8.707500e-01   2.440669e-29 
8.843600e-01   2.114265e-29 
8.979600e-01   1.835099e-29 
9.115700e-01   1.595504e-29 
9.251701e-01   1.389777e-29 
9.387800e-01   1.212537e-29 
9.523900e-01   1.059675e-29 
9.659900e-01   9.276948e-30 
9.796000e-01   8.133715e-30 
9.932000e-01   7.143194e-30 
1.006800e+00   6.282874e-30 
1.020400e+00   5.534399e-30 
1.034000e+00   4.882204e-30 
1.047600e+00   4.313007e-30 
1.061200e+00   3.815473e-30 
1.074800e+00   3.379942e-30 
1.088400e+00   2.998117e-30 
1.102000e+00   2.662896e-30 
1.115700e+00   2.366140e-30 
1.129300e+00   2.106915e-30 
1.142900e+00   1.878386e-30 
1.156500e+00   1.676647e-30 
1.170100e+00   1.498333e-30 
1.183700e+00   1.340526e-30 
1.197300e+00   1.200688e-30 
1.210900e+00   1.076628e-30 
1.224500e+00   9.664322e-31 
1.227200e+00   9.460546e-31 
1.229900e+00   9.261467e-31 
1.232700e+00   9.059810e-31 
1.235400e+00   8.869909e-31 
1.238100e+00   8.684348e-31 
1.240800e+00   8.503020e-31 
1.243500e+00   8.325777e-31 
1.246300e+00   8.146269e-31 
1.249000e+00   7.977154e-31 
1.257200e+00   8.811512e-31 
1.259900e+00   8.635141e-31 
1.262600e+00   8.458072e-31 
1.265300e+00   8.282567e-31 
1.268000e+00   8.109720e-31 
1.270800e+00   7.933882e-31 
1.273500e+00   7.767858e-31 
1.276200e+00   7.605392e-31 
1.278900e+00   7.446500e-31 
1.281600e+00   7.291121e-31 
1.289800e+00   7.392633e-31 
1.292500e+00   7.241762e-31 
1.295200e+00   7.092521e-31 
1.298000e+00   6.940334e-31 
1.300700e+00   6.796461e-31 
1.303400e+00   6.655571e-31 
1.306100e+00   6.517700e-31 
1.308900e+00   6.377952e-31 
1.311600e+00   6.246219e-31 
1.314300e+00   6.117419e-31 
1.317000e+00   5.991503e-31 
1.319700e+00   5.868386e-31 
1.322500e+00   5.743622e-31 
1.352200e+00   4.584545e-31 
1.327900e+00   5.511104e-31 
1.330600e+00   5.398702e-31 
1.333300e+00   5.288805e-31 
1.336100e+00   5.177407e-31 
1.338800e+00   5.072415e-31 
1.341500e+00   4.969726e-31 
1.344200e+00   4.869313e-31 
1.346900e+00   4.771103e-31 
1.349700e+00   4.671527e-31 
1.352400e+00   4.577659e-31 
1.355100e+00   4.485837e-31 
1.357800e+00   4.396019e-31 
1.360600e+00   4.304969e-31 
1.363300e+00   4.219094e-31 
1.366000e+00   4.135090e-31 
1.368700e+00   4.052904e-31 
1.371400e+00   3.972494e-31 
1.374200e+00   3.890949e-31 
1.376900e+00   3.814038e-31 
1.379600e+00   3.738788e-31 
1.382300e+00   3.665165e-31 
1.385000e+00   3.593099e-31 
1.387800e+00   3.520015e-31 
1.390500e+00   3.451066e-31 
1.393200e+00   3.383592e-31 
1.395900e+00   3.317548e-31 
1.398700e+00   3.250554e-31 
1.401400e+00   3.187343e-31 
1.404100e+00   3.125470e-31 
1.406800e+00   3.064915e-31 
1.409500e+00   3.005629e-31 
1.412300e+00   2.945485e-31 
1.415000e+00   2.888717e-31 
1.417700e+00   2.833142e-31 
1.420400e+00   2.778738e-31 
1.423100e+00   2.725474e-31 
1.425900e+00   2.671408e-31 
1.428600e+00   2.620386e-31 
1.431300e+00   2.570431e-31 
1.434000e+00   2.521506e-31 
1.436700e+00   2.473566e-31 
1.439500e+00   2.424934e-31 
1.442200e+00   2.379028e-31 
1.444900e+00   2.334068e-31 
1.447600e+00   2.290045e-31 
1.450400e+00   2.245335e-31 
1.453100e+00   2.203134e-31 
1.455800e+00   1.245023e-30 
1.458500e+00   1.232128e-30 
1.461200e+00   1.215577e-30 
1.464000e+00   1.196349e-30 
1.466700e+00   1.176890e-30 
1.469400e+00   1.157097e-30 
1.472100e+00   1.137276e-30 
1.474800e+00   1.117600e-30 
1.477600e+00   1.097441e-30 
1.480300e+00   1.078294e-30 
1.483000e+00   1.059466e-30 
1.485700e+00   1.040962e-30 
1.488400e+00   1.022797e-30 
1.491200e+00   1.004305e-30 
1.493900e+00   9.868133e-31 
1.496600e+00   9.696494e-31 
1.523800e+00   8.135737e-31 
1.551000e+00   6.841497e-31 
1.578200e+00   5.765775e-31 
1.605500e+00   4.867186e-31 
1.632700e+00   4.120662e-31 
1.823100e+00   1.368198e-31 
2.040800e+00   4.374607e-32 
2.176900e+00   2.263706e-32 
2.340200e+00   1.076984e-32 
2.530600e+00   4.791463e-33 
2.829900e+00   1.479917e-33 
3.047600e+00   6.677664e-34 
3.401400e+00   1.996928e-34 
3.700700e+00   7.590598e-35 
4.000000e+00   3.110423e-35 
4.299300e+00   1.186989e-35 
4.680300e+00   3.789016e-36 
5.006800e+00   1.398056e-36 


==> anc/Ge_d1/SIGe_LongRange_avdcs_5_000GeV.txt <==
9.523900e-02   2.904935e-22 
9.796000e-02   2.334497e-22 
1.006800e-01   1.883463e-22 
1.034000e-01   1.525228e-22 
1.061200e-01   1.239569e-22 
1.088400e-01   1.010901e-22 
1.115700e-01   8.265693e-23 
1.142900e-01   6.785333e-23 
1.170100e-01   5.587433e-23 
1.197300e-01   4.614807e-23 
1.224500e-01   3.822535e-23 
1.251700e-01   3.175129e-23 
1.278900e-01   2.644492e-23 
1.306100e-01   2.208296e-23 
1.333300e-01   1.848699e-23 
1.360600e-01   1.550452e-23 
1.469400e-01   2.179992e-23 
1.496600e-01   1.946800e-23 
1.523800e-01   1.731470e-23 
1.551000e-01   1.538181e-23 
1.578200e-01   1.366731e-23 
1.605500e-01   1.214887e-23 
1.632700e-01   1.081623e-23 
1.659900e-01   9.642257e-24 
1.687100e-01   8.607358e-24 
1.714300e-01   7.694041e-24 
1.741500e-01   6.886921e-24 
1.768700e-01   6.172630e-24 
1.795900e-01   5.539538e-24 
1.823100e-01   4.977588e-24 
1.850400e-01   4.476305e-24 
1.877600e-01   4.031778e-24 
1.904800e-01   3.635476e-24 
1.933200e-01   3.266989e-24 
1.959200e-01   2.965460e-24 
1.986400e-01   2.682415e-24 
2.040800e-01   2.471160e-24 
2.068000e-01   2.251313e-24 
2.095300e-01   2.051167e-24 
2.122500e-01   1.871109e-24 
2.149700e-01   1.708687e-24 
2.176900e-01   1.562129e-24 
2.204100e-01   1.429780e-24 
2.231300e-01   1.310132e-24 
2.258500e-01   1.201834e-24 
2.285700e-01   1.103687e-24 
2.312900e-01   1.014632e-24 
2.340200e-01   9.334409e-25 
2.367400e-01   8.598696e-25 
2.394600e-01   7.928685e-25 
2.421800e-01   7.317768e-25 
2.449000e-01   6.760111e-25 
2.476200e-01   6.250522e-25 
2.503400e-01   5.784337e-25 
2.530600e-01   5.357413e-25 
2.557800e-01   4.966024e-25 
2.585100e-01   4.605620e-25 
2.612300e-01   4.275836e-25 
2.639500e-01   3.972632e-25 
2.666700e-01   3.693603e-25 
2.693900e-01   3.436595e-25 
2.721100e-01   3.199655e-25 
2.857200e-01   2.259722e-25 
2.993200e-01   1.619720e-25 
3.129300e-01   1.175654e-25 
3.265300e-01   8.632691e-26 
3.401400e-01   6.402137e-26 
3.537400e-01   4.792660e-26 
3.673500e-01   3.617093e-26 
3.809500e-01   2.751420e-26 
3.945600e-01   2.107394e-26 
4.081700e-01   1.624808e-26 
4.217700e-01   1.260730e-26 
4.353800e-01   9.837613e-27 
4.489800e-01   7.720115e-27 
4.625900e-01   6.089035e-27 
4.761900e-01   4.827330e-27 
4.898000e-01   3.844615e-27 
5.034000e-01   3.076398e-27 
5.170100e-01   2.472031e-27 
5.306100e-01   1.995035e-27 
5.578300e-01   1.314588e-27 
5.714300e-01   1.073349e-27 
5.850400e-01   8.794177e-28 
5.986400e-01   7.231461e-28 
6.122500e-01   5.965687e-28 
6.258500e-01   4.938208e-28 
6.394600e-01   4.100081e-28 
6.530600e-01   3.415085e-28 
6.666700e-01   2.852603e-28 
6.802800e-01   2.389628e-28 
6.938800e-01   2.007645e-28 
7.074900e-01   1.691082e-28 
7.210900e-01   1.428359e-28 
7.347000e-01   1.209395e-28 
7.483000e-01   1.026662e-28 
7.619100e-01   8.735448e-29 
7.755100e-01   7.450947e-29 
7.891200e-01   6.369120e-29 
8.027200e-01   5.457098e-29 
8.163300e-01   4.685264e-29 
8.299400e-01   4.031084e-29 
8.435400e-01   3.475740e-29 
8.571500e-01   3.002578e-29 
8.707500e-01   2.599161e-29 
8.843600e-01   2.253986e-29 
8.979600e-01   1.958475e-29 
9.115700e-01   1.704606e-29 
9.251701e-01   1.486417e-29 
9.387800e-01   1.298257e-29 
9.523900e-01   1.135819e-29 
9.659900e-01   9.954328e-30 
9.796000e-01   8.737096e-30 
9.932000e-01   7.681445e-30 
1.006800e+00   6.763679e-30 
1.020400e+00   5.964426e-30 
1.034000e+00   5.267299e-30 
1.047600e+00   4.658299e-30 
1.061200e+00   4.125457e-30 
1.074800e+00   3.658537e-30 
1.088400e+00   3.248796e-30 
1.102000e+00   2.888726e-30 
1.115700e+00   2.569654e-30 
1.129300e+00   2.290657e-30 
1.142900e+00   2.044444e-30 
1.156500e+00   1.826896e-30 
1.170100e+00   1.634408e-30 
1.183700e+00   1.463890e-30 
1.197300e+00   1.312641e-30 
1.210900e+00   1.178320e-30 
1.224500e+00   1.058894e-30 
1.227200e+00   1.036793e-30 
1.229900e+00   1.015201e-30 
1.232700e+00   9.933264e-31 
1.235400e+00   9.727188e-31 
1.238100e+00   9.525789e-31 
1.240800e+00   9.328941e-31 
1.243500e+00   9.136529e-31 
1.246300e+00   8.941571e-31 
1.249000e+00   8.757910e-31 
1.257200e+00   9.689575e-31 
1.259900e+00   9.497754e-31 
1.262600e+00   9.305094e-31 
1.265300e+00   9.114047e-31 
1.268000e+00   8.925828e-31 
1.270800e+00   8.734276e-31 
1.273500e+00   8.553396e-31 
1.276200e+00   8.376367e-31 
1.278900e+00   8.203177e-31 
1.281600e+00   8.033775e-31 
1.289800e+00   8.154267e-31 
1.292500e+00   7.989642e-31 
1.295200e+00   7.826727e-31 
1.298000e+00   7.660557e-31 
1.300700e+00   7.503402e-31 
1.303400e+00   7.349473e-31 
1.306100e+00   7.198867e-31 
1.308900e+00   7.046101e-31 
1.311600e+00   6.902098e-31 
1.314300e+00   6.761276e-31 
1.317000e+00   6.623579e-31 
1.319700e+00   6.488934e-31 
1.322500e+00   6.352429e-31 
1.352200e+00   5.082886e-31 
1.327900e+00   6.097961e-31 
1.330600e+00   5.974923e-31 
1.333300e+00   5.854593e-31 
1.336100e+00   5.732608e-31 
1.338800e+00   5.617585e-31 
1.341500e+00   5.505099e-31 
1.344200e+00   5.395058e-31 
1.346900e+00   5.287422e-31 
1.349700e+00   5.178267e-31 
1.352400e+00   5.075352e-31 
1.355100e+00   4.974661e-31 
1.357800e+00   4.876145e-31 
1.360600e+00   4.776229e-31 
1.363300e+00   4.682010e-31 
1.366000e+00   4.589808e-31 
1.368700e+00   4.499579e-31 
1.371400e+00   4.411292e-31 
1.374200e+00   4.321755e-31 
1.376900e+00   4.237273e-31 
1.379600e+00   4.154601e-31 
1.382300e+00   4.073680e-31 
1.385000e+00   3.994490e-31 
1.387800e+00   3.914128e-31 
1.390500e+00   3.838330e-31 
1.393200e+00   3.764123e-31 
1.395900e+00   3.691486e-31 
1.398700e+00   3.617767e-31 
1.401400e+00   3.548208e-31 
1.404100e+00   3.480112e-31 
1.406800e+00   3.413456e-31 
1.409500e+00   3.348180e-31 
1.412300e+00   3.281928e-31 
1.415000e+00   3.219405e-31 
1.417700e+00   3.158176e-31 
1.420400e+00   3.098227e-31 
1.423100e+00   3.039521e-31 
1.425900e+00   2.979930e-31 
1.428600e+00   2.923666e-31 
1.431300e+00   2.868561e-31 
1.434000e+00   2.814602e-31 
1.436700e+00   2.761704e-31 
1.439500e+00   2.708041e-31 
1.442200e+00   2.657375e-31 
1.444900e+00   2.607746e-31 
1.447600e+00   2.559127e-31 
1.450400e+00   2.509756e-31 
1.453100e+00   2.463143e-31 
1.455800e+00   1.390452e-30 
1.458500e+00   1.376355e-30 
1.461200e+00   1.358171e-30 
1.464000e+00   1.336997e-30 
1.466700e+00   1.315545e-30 
1.469400e+00   1.293712e-30 
1.472100e+00   1.271844e-30 
1.474800e+00   1.250119e-30 
1.477600e+00   1.227859e-30 
1.480300e+00   1.206712e-30 
1.483000e+00   1.185911e-30 
1.485700e+00   1.165464e-30 
1.488400e+00   1.145382e-30 
1.491200e+00   1.124943e-30 
1.493900e+00   1.105603e-30 
1.496600e+00   1.086618e-30 
1.523800e+00   9.138148e-31 
1.551000e+00   7.702165e-31 
1.578200e+00   6.506173e-31 
1.605500e+00   5.504705e-31 
1.632700e+00   4.671266e-31 
1.823100e+00   1.576812e-31 
2.040800e+00   5.139193e-32 
2.176900e+00   2.692784e-32 
2.340200e+00   1.301207e-32 
2.530600e+00   5.887782e-33 
2.829900e+00   1.870968e-33 
3.047600e+00   8.693938e-34 
3.401400e+00   2.717806e-34 
3.700700e+00   1.079530e-34 
4.000000e+00   4.450840e-35 
4.299300e+00   1.877461e-35 
4.680300e+00   5.978926e-36 
5.006800e+00   2.353205e-36 


==> anc/README.txt <==

The data of averaged velocity-weighted differential cross sections in this work are provided in four compressed files. Targets include germanium (Ge) and xenon (Xe); DM-electron interactions include leading-order spin-independent short-range (c1) and long-range (d1):  

1. Ge_c1.zip
2. Ge_d1.zip
3. Xe_c1.zip
4. Xe_d1.zip

After decompression, filenames are formatted with DM mass appended at last, for example: 
"SIGe_ShortRange_avdcs_0_030GeV.txt" is for DM mass = 0.030 GeV.

In each data file: 
1st column: energy transfer (in keV) 
2nd column: averaged velocity-weighted differential cross sections (in cm^3/keV/day)

Following numerical values of c1 and d1 are used:
c1 = 10^-9 GeV^-2
d1 = 10^-9
They can be simply rescaled. 

==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_010GeV.txt <==
1.200000e-02   8.903814e-22 
1.220000e-02   8.207618e-22 
1.240000e-02   7.575407e-22 
1.260000e-02   6.986240e-22 
1.280000e-02   6.477510e-22 
1.300000e-02   6.001158e-22 
1.320000e-02   5.567322e-22 
1.340000e-02   5.171449e-22 
1.360000e-02   7.108270e-22 
1.380000e-02   6.624912e-22 
1.450000e-02   5.227407e-22 
1.500000e-02   4.449757e-22 
2.000000e-02   1.031133e-22 
2.500000e-02   1.886315e-23 
3.000000e-02   1.915750e-24 
3.500000e-02   0.000000e+00 
4.000000e-02   0.000000e+00 
4.500000e-02   0.000000e+00 
5.000000e-02   0.000000e+00 
5.500000e-02   0.000000e+00 
6.000000e-02   0.000000e+00 
6.500000e-02   0.000000e+00 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_015GeV.txt <==
1.200000e-02   2.232732e-21 
1.220000e-02   2.113238e-21 
1.240000e-02   2.002763e-21 
1.260000e-02   1.896661e-21 
1.280000e-02   1.805666e-21 
1.300000e-02   1.717574e-21 
1.320000e-02   1.635762e-21 
1.340000e-02   1.559578e-21 
1.360000e-02   2.206602e-21 
1.380000e-02   2.110457e-21 
1.450000e-02   1.818702e-21 
1.500000e-02   1.644511e-21 
2.000000e-02   6.561776e-22 
2.500000e-02   2.508456e-22 
3.000000e-02   1.180171e-22 
3.500000e-02   3.748271e-23 
4.000000e-02   8.754784e-24 
4.500000e-02   9.577038e-25 
5.000000e-02   2.621734e-28 
5.500000e-02   0.000000e+00 
6.000000e-02   0.000000e+00 
6.500000e-02   0.000000e+00 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_020GeV.txt <==
1.200000e-02   3.382002e-21 
1.220000e-02   3.235113e-21 
1.240000e-02   3.098464e-21 
1.260000e-02   2.965202e-21 
1.280000e-02   2.852433e-21 
1.300000e-02   2.741335e-21 
1.320000e-02   2.637477e-21 
1.340000e-02   2.540064e-21 
1.360000e-02   3.634418e-21 
1.380000e-02   3.510624e-21 
1.450000e-02   3.128589e-21 
1.500000e-02   2.894699e-21 
2.000000e-02   1.420109e-21 
2.500000e-02   6.778339e-22 
3.000000e-02   4.150447e-22 
3.500000e-02   1.928524e-22 
4.000000e-02   8.370887e-23 
4.500000e-02   3.233045e-23 
5.000000e-02   1.046320e-23 
5.500000e-02   2.642890e-24 
6.000000e-02   4.363278e-25 
6.500000e-02   1.387150e-26 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_030GeV.txt <==
1.200000e-02   4.952488e-21 
1.220000e-02   4.780512e-21 
1.240000e-02   4.619936e-21 
1.260000e-02   4.460816e-21 
1.280000e-02   4.329290e-21 
1.300000e-02   4.197225e-21 
1.320000e-02   4.073311e-21 
1.340000e-02   3.956592e-21 
1.360000e-02   5.717662e-21 
1.380000e-02   5.569635e-21 
1.450000e-02   5.108041e-21 
1.500000e-02   4.820656e-21 
2.000000e-02   2.844233e-21 
2.500000e-02   1.651228e-21 
3.000000e-02   1.262368e-21 
3.500000e-02   7.615283e-22 
4.000000e-02   4.531526e-22 
4.500000e-02   2.616449e-22 
5.000000e-02   1.455258e-22 
5.500000e-02   7.864017e-23 
6.000000e-02   4.194439e-23 
6.500000e-02   2.226943e-23 
7.000000e-02   1.165846e-23 
7.500000e-02   3.059244e-23 
8.000000e-02   1.700105e-23 
8.500000e-02   7.618447e-24 
9.000000e-02   2.658367e-24 
9.523900e-02   4.357050e-25 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_040GeV.txt <==
1.200000e-02   5.914128e-21 
1.220000e-02   5.731906e-21 
1.240000e-02   5.561681e-21 
1.260000e-02   5.391575e-21 
1.280000e-02   5.253378e-21 
1.300000e-02   5.113136e-21 
1.320000e-02   4.981499e-21 
1.340000e-02   4.857419e-21 
1.360000e-02   7.051580e-21 
1.380000e-02   6.895206e-21 
1.450000e-02   6.406743e-21 
1.500000e-02   6.101444e-21 
2.000000e-02   3.927497e-21 
2.500000e-02   2.501660e-21 
3.000000e-02   2.116830e-21 
3.500000e-02   1.427255e-21 
4.000000e-02   9.582106e-22 
4.500000e-02   6.325530e-22 
5.000000e-02   4.089006e-22 
5.500000e-02   2.606452e-22 
6.000000e-02   1.655831e-22 
6.500000e-02   1.055929e-22 
7.000000e-02   6.755558e-23 
7.500000e-02   2.788558e-22 
8.000000e-02   2.181247e-22 
8.500000e-02   1.540082e-22 
9.000000e-02   1.070373e-22 
9.523900e-02   6.958023e-23 
1.006800e-01   4.051844e-23 
1.142900e-01   7.068131e-24 
1.197300e-01   2.670697e-24 
1.224500e-01   1.451228e-24 
1.251700e-01   6.842460e-25 
1.278900e-01   2.516784e-25 
1.306100e-01   5.340692e-26 
1.333300e-01   9.583278e-28 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_050GeV.txt <==
1.200000e-02   6.546824e-21 
1.220000e-02   6.359519e-21 
1.240000e-02   6.184565e-21 
1.260000e-02   6.008810e-21 
1.280000e-02   5.867800e-21 
1.300000e-02   5.723757e-21 
1.320000e-02   5.588588e-21 
1.340000e-02   5.461201e-21 
1.360000e-02   7.948547e-21 
1.380000e-02   7.788989e-21 
1.450000e-02   7.290830e-21 
1.500000e-02   6.979307e-21 
2.000000e-02   4.724346e-21 
2.500000e-02   3.174655e-21 
3.000000e-02   2.845905e-21 
3.500000e-02   2.040839e-21 
4.000000e-02   1.461610e-21 
4.500000e-02   1.034029e-21 
5.000000e-02   7.202229e-22 
5.500000e-02   4.967191e-22 
6.000000e-02   3.420182e-22 
6.500000e-02   2.365086e-22 
7.000000e-02   1.643312e-22 
7.500000e-02   8.200542e-22 
8.000000e-02   7.091554e-22 
8.500000e-02   5.552300e-22 
9.000000e-02   4.321816e-22 
9.523900e-02   3.226593e-22 
1.006800e-01   2.243510e-22 
1.142900e-01   8.048004e-23 
1.197300e-01   5.144568e-23 
1.224500e-01   4.068860e-23 
1.251700e-01   3.190472e-23 
1.278900e-01   2.477084e-23 
1.306100e-01   1.901344e-23 
1.333300e-01   1.440200e-23 
1.360600e-01   1.072874e-23 
1.469400e-01   2.638162e-24 
1.496600e-01   1.700395e-24 
1.551000e-01   5.787248e-25 
1.578200e-01   2.866914e-25 
1.605500e-01   1.153063e-25 
1.659900e-01   2.601447e-27 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_060GeV.txt <==
1.200000e-02   6.990028e-21 
1.220000e-02   6.799823e-21 
1.240000e-02   6.622197e-21 
1.260000e-02   6.443108e-21 
1.280000e-02   6.300789e-21 
1.300000e-02   6.154680e-21 
1.320000e-02   6.017660e-21 
1.340000e-02   5.888578e-21 
1.360000e-02   8.584788e-21 
1.380000e-02   8.423940e-21 
1.450000e-02   7.922290e-21 
1.500000e-02   7.608780e-21 
2.000000e-02   5.319857e-21 
2.500000e-02   3.700084e-21 
3.000000e-02   3.443019e-21 
3.500000e-02   2.566976e-21 
4.000000e-02   1.913637e-21 
4.500000e-02   1.412369e-21 
5.000000e-02   1.029027e-21 
5.500000e-02   7.438463e-22 
6.000000e-02   5.372806e-22 
6.500000e-02   3.898187e-22 
7.000000e-02   2.843234e-22 
7.500000e-02   1.570343e-21 
8.000000e-02   1.430275e-21 
8.500000e-02   1.177644e-21 
9.000000e-02   9.646042e-22 
9.523900e-02   7.630799e-22 
1.006800e-01   5.679188e-22 
1.142900e-01   2.516393e-22 
1.197300e-01   1.792004e-22 
1.224500e-01   1.506846e-22 
1.251700e-01   1.263634e-22 
1.278900e-01   1.056540e-22 
1.306100e-01   8.805283e-23 
1.333300e-01   7.312525e-23 
1.360600e-01   6.045235e-23 
1.469400e-01   2.703276e-23 
1.496600e-01   2.179875e-23 
1.551000e-01   1.387581e-23 
1.578200e-01   1.093375e-23 
1.605500e-01   8.524126e-24 
1.659900e-01   6.251258e-24 
1.714300e-01   3.551536e-24 
1.768700e-01   2.023764e-24 
1.795900e-01   1.404477e-24 
1.823100e-01   9.323939e-25 
1.850400e-01   5.845289e-25 
1.877600e-01   3.410460e-25 
1.904800e-01   1.786676e-25 
1.959200e-01   2.526809e-26 
1.986400e-01   3.471400e-27 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_070GeV.txt <==
1.200000e-02   7.317681e-21 
1.220000e-02   7.125578e-21 
1.240000e-02   6.946238e-21 
1.260000e-02   6.764933e-21 
1.280000e-02   6.621908e-21 
1.300000e-02   6.474546e-21 
1.320000e-02   6.336419e-21 
1.340000e-02   6.206341e-21 
1.360000e-02   9.058595e-21 
1.380000e-02   8.897179e-21 
1.450000e-02   8.394333e-21 
1.500000e-02   8.080395e-21 
2.000000e-02   5.777299e-21 
2.500000e-02   4.115091e-21 
3.000000e-02   3.929593e-21 
3.500000e-02   3.008744e-21 
4.000000e-02   2.304676e-21 
4.500000e-02   1.750062e-21 
5.000000e-02   1.313959e-21 
5.500000e-02   9.799914e-22 
6.000000e-02   7.307774e-22 
6.500000e-02   5.475079e-22 
7.000000e-02   4.125110e-22 
7.500000e-02   2.415683e-21 
8.000000e-02   2.272023e-21 
8.500000e-02   1.929288e-21 
9.000000e-02   1.628986e-21 
9.523900e-02   1.332740e-21 
1.006800e-01   1.030836e-21 
1.142900e-01   5.098047e-22 
1.197300e-01   3.818249e-22 
1.224500e-01   3.298618e-22 
1.251700e-01   2.845951e-22 
1.278900e-01   2.451918e-22 
1.306100e-01   2.109229e-22 
1.333300e-01   1.811497e-22 
1.360600e-01   1.552233e-22 
1.469400e-01   8.226573e-23 
1.496600e-01   6.981114e-23 
1.551000e-01   4.989670e-23 
1.578200e-01   4.201083e-23 
1.605500e-01   3.524220e-23 
1.659900e-01   3.172079e-23 
1.714300e-01   2.247286e-23 
1.768700e-01   1.728088e-23 
1.795900e-01   1.437083e-23 
1.823100e-01   1.182425e-23 
1.850400e-01   9.635463e-24 
1.877600e-01   7.793443e-24 
1.904800e-01   6.251878e-24 
1.959200e-01   3.911085e-24 
1.986400e-01   3.041920e-24 
2.040800e-01   1.762385e-24 
2.068000e-01   1.305343e-24 
2.095300e-01   9.435040e-25 
2.122500e-01   6.634766e-25 
2.149700e-01   4.494882e-25 
2.204100e-01   1.758197e-25 
2.258500e-01   4.610050e-26 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_080GeV.txt <==
1.200000e-02   7.570178e-21 
1.220000e-02   7.376684e-21 
1.240000e-02   7.196113e-21 
1.260000e-02   7.013200e-21 
1.280000e-02   6.869712e-21 
1.300000e-02   6.721477e-21 
1.320000e-02   6.582593e-21 
1.340000e-02   6.451858e-21 
1.360000e-02   9.425079e-21 
1.380000e-02   9.263379e-21 
1.450000e-02   8.760149e-21 
1.500000e-02   8.446344e-21 
2.000000e-02   6.137797e-21 
2.500000e-02   4.448383e-21 
3.000000e-02   4.328458e-21 
3.500000e-02   3.378359e-21 
4.000000e-02   2.638751e-21 
4.500000e-02   2.044888e-21 
5.000000e-02   1.568511e-21 
5.500000e-02   1.196149e-21 
6.000000e-02   9.124461e-22 
6.500000e-02   6.994802e-22 
7.000000e-02   5.393961e-22 
7.500000e-02   3.272480e-21 
8.000000e-02   3.145619e-21 
8.500000e-02   2.727779e-21 
9.000000e-02   2.350837e-21 
9.523900e-02   1.966976e-21 
1.006800e-01   1.560619e-21 
1.142900e-01   8.278477e-22 
1.197300e-01   6.393459e-22 
1.224500e-01   5.612716e-22 
1.251700e-01   4.923412e-22 
1.278900e-01   4.315091e-22 
1.306100e-01   3.778516e-22 
1.333300e-01   3.305526e-22 
1.360600e-01   2.887434e-22 
1.469400e-01   1.666462e-22 
1.496600e-01   1.448305e-22 
1.551000e-01   1.089784e-22 
1.578200e-01   9.434270e-23 
1.605500e-01   8.151289e-23 
1.659900e-01   8.046630e-23 
1.714300e-01   6.146233e-23 
1.768700e-01   5.199222e-23 
1.795900e-01   4.534578e-23 
1.823100e-01   3.926701e-23 
1.850400e-01   3.382010e-23 
1.877600e-01   2.904093e-23 
1.904800e-01   2.486559e-23 
1.959200e-01   1.808207e-23 
1.986400e-01   1.535160e-23 
2.040800e-01   1.095605e-23 
2.068000e-01   9.204739e-24 
2.095300e-01   7.695935e-24 
2.122500e-01   6.408864e-24 
2.149700e-01   5.309311e-24 
2.204100e-01   3.578286e-24 
2.258500e-01   2.340385e-24 
2.367400e-01   9.850017e-25 
2.476200e-01   2.658625e-25 
2.585100e-01   3.098686e-26 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_090GeV.txt <==
1.200000e-02   7.770848e-21 
1.220000e-02   7.576251e-21 
1.240000e-02   7.394707e-21 
1.260000e-02   7.210503e-21 
1.280000e-02   7.066665e-21 
1.300000e-02   6.917728e-21 
1.320000e-02   6.778253e-21 
1.340000e-02   6.647017e-21 
1.360000e-02   9.716624e-21 
1.380000e-02   9.554757e-21 
1.450000e-02   9.051415e-21 
1.500000e-02   8.737834e-21 
2.000000e-02   6.427889e-21 
2.500000e-02   4.720327e-21 
3.000000e-02   4.658550e-21 
3.500000e-02   3.688751e-21 
4.000000e-02   2.923569e-21 
4.500000e-02   2.300286e-21 
5.000000e-02   1.792741e-21 
5.500000e-02   1.389950e-21 
6.000000e-02   1.078368e-21 
6.500000e-02   8.409598e-22 
7.000000e-02   6.598632e-22 
7.500000e-02   4.092943e-21 
8.000000e-02   3.996318e-21 
8.500000e-02   3.518657e-21 
9.000000e-02   3.077696e-21 
9.523900e-02   2.617100e-21 
1.006800e-01   2.114617e-21 
1.142900e-01   1.178439e-21 
1.197300e-01   9.295123e-22 
1.224500e-01   8.249463e-22 
1.251700e-01   7.317522e-22 
1.278900e-01   6.487119e-22 
1.306100e-01   5.747444e-22 
1.333300e-01   5.088863e-22 
1.360600e-01   4.500747e-22 
1.469400e-01   2.739724e-22 
1.496600e-01   2.415602e-22 
1.551000e-01   1.873568e-22 
1.578200e-01   1.648080e-22 
1.605500e-01   1.447861e-22 
1.659900e-01   1.516398e-22 
1.714300e-01   1.205313e-22 
1.768700e-01   1.073283e-22 
1.795900e-01   9.578541e-23 
1.823100e-01   8.495637e-23 
1.850400e-01   7.503370e-23 
1.877600e-01   6.614356e-23 
1.904800e-01   5.821723e-23 
1.959200e-01   4.494013e-23 
1.986400e-01   3.941151e-23 
2.040800e-01   3.019654e-23 
2.068000e-01   2.638027e-23 
2.095300e-01   2.300224e-23 
2.122500e-01   2.003591e-23 
2.149700e-01   1.742278e-23 
2.204100e-01   1.310000e-23 
2.258500e-01   9.763578e-24 
2.367400e-01   5.858004e-24 
2.476200e-01   2.921419e-24 
2.585100e-01   1.313222e-24 
2.721100e-01   3.814148e-25 
2.857200e-01   6.118923e-26 
2.993200e-01   3.469312e-28 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_120GeV.txt <==
1.200000e-02   8.183850e-21 
1.220000e-02   7.986714e-21 
1.240000e-02   7.802888e-21 
1.260000e-02   7.615789e-21 
1.280000e-02   7.471032e-21 
1.300000e-02   7.320520e-21 
1.320000e-02   7.179698e-21 
1.340000e-02   7.047271e-21 
1.360000e-02   1.031500e-20 
1.380000e-02   1.015254e-20 
1.450000e-02   9.648655e-21 
1.500000e-02   9.335613e-21 
2.000000e-02   7.029382e-21 
2.500000e-02   5.294130e-21 
3.000000e-02   5.366861e-21 
3.500000e-02   4.366765e-21 
4.000000e-02   3.557403e-21 
4.500000e-02   2.880006e-21 
5.000000e-02   2.312573e-21 
5.500000e-02   1.849338e-21 
6.000000e-02   1.480953e-21 
6.500000e-02   1.192674e-21 
7.000000e-02   9.669503e-22 
7.500000e-02   6.178882e-21 
8.000000e-02   6.204565e-21 
8.500000e-02   5.616896e-21 
9.000000e-02   5.048064e-21 
9.523900e-02   4.420811e-21 
1.006800e-01   3.691712e-21 
1.142900e-01   2.246607e-21 
1.197300e-01   1.838781e-21 
1.224500e-01   1.663090e-21 
1.251700e-01   1.503843e-21 
1.278900e-01   1.359502e-21 
1.306100e-01   1.228684e-21 
1.333300e-01   1.110144e-21 
1.360600e-01   1.002377e-21 
1.469400e-01   6.653596e-22 
1.496600e-01   6.001558e-22 
1.551000e-01   4.879070e-22 
1.578200e-01   4.397517e-22 
1.605500e-01   3.960992e-22 
1.659900e-01   4.606945e-22 
1.714300e-01   3.876962e-22 
1.768700e-01   3.729727e-22 
1.795900e-01   3.432809e-22 
1.823100e-01   3.142295e-22 
1.850400e-01   2.866835e-22 
1.877600e-01   2.612404e-22 
1.904800e-01   2.378998e-22 
1.959200e-01   1.971543e-22 
1.986400e-01   1.794254e-22 
2.040800e-01   1.485585e-22 
2.068000e-01   1.351710e-22 
2.095300e-01   1.229452e-22 
2.122500e-01   1.118602e-22 
2.149700e-01   1.017692e-22 
2.204100e-01   8.421440e-23 
2.258500e-01   6.965141e-23 
2.367400e-01   5.315301e-23 
2.476200e-01   3.598221e-23 
2.585100e-01   2.407203e-23 
2.721100e-01   1.437189e-23 
2.857200e-01   8.418355e-24 
2.993200e-01   4.809390e-24 
3.129300e-01   2.652141e-24 
3.401400e-01   6.793014e-25 
3.537400e-01   2.957727e-25 
3.809500e-01   2.508076e-26 
3.945600e-01   1.559279e-27 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_200GeV.txt <==
1.200000e-02   8.657016e-21 
1.220000e-02   8.457839e-21 
1.240000e-02   8.272314e-21 
1.260000e-02   8.082822e-21 
1.280000e-02   7.937931e-21 
1.300000e-02   7.786535e-21 
1.320000e-02   7.645067e-21 
1.340000e-02   7.512222e-21 
1.360000e-02   1.101265e-20 
1.380000e-02   1.085085e-20 
1.450000e-02   1.035090e-20 
1.500000e-02   1.004167e-20 
2.000000e-02   7.766190e-21 
2.500000e-02   6.015300e-21 
3.000000e-02   6.278173e-21 
3.500000e-02   5.258708e-21 
4.000000e-02   4.411605e-21 
4.500000e-02   3.681593e-21 
5.000000e-02   3.051095e-21 
5.500000e-02   2.520940e-21 
6.000000e-02   2.087497e-21 
6.500000e-02   1.739517e-21 
7.000000e-02   1.460231e-21 
7.500000e-02   9.444918e-21 
8.000000e-02   9.756011e-21 
8.500000e-02   9.090641e-21 
9.000000e-02   8.406595e-21 
9.523900e-02   7.592010e-21 
1.006800e-01   6.558791e-21 
1.142900e-01   4.364995e-21 
1.197300e-01   3.707612e-21 
1.224500e-01   3.417125e-21 
1.251700e-01   3.149329e-21 
1.278900e-01   2.902392e-21 
1.306100e-01   2.674672e-21 
1.333300e-01   2.464669e-21 
1.360600e-01   2.270334e-21 
1.469400e-01   1.635774e-21 
1.496600e-01   1.506948e-21 
1.551000e-01   1.278917e-21 
1.578200e-01   1.178206e-21 
1.605500e-01   1.085125e-21 
1.659900e-01   1.406939e-21 
1.714300e-01   1.243265e-21 
1.768700e-01   1.282575e-21 
1.795900e-01   1.210454e-21 
1.823100e-01   1.136564e-21 
1.850400e-01   1.064110e-21 
1.877600e-01   9.953021e-22 
1.904800e-01   9.306068e-22 
1.959200e-01   8.136933e-22 
1.986400e-01   7.609633e-22 
2.040800e-01   6.658866e-22 
2.068000e-01   6.231449e-22 
2.095300e-01   5.831728e-22 
2.122500e-01   5.460516e-22 
2.149700e-01   5.114318e-22 
2.204100e-01   4.489806e-22 
2.258500e-01   3.945247e-22 
2.367400e-01   3.502242e-22 
2.476200e-01   2.729611e-22 
2.585100e-01   2.125698e-22 
2.721100e-01   1.560509e-22 
2.857200e-01   1.150062e-22 
2.993200e-01   8.508362e-23 
3.129300e-01   6.312874e-23 
3.401400e-01   3.501070e-23 
3.537400e-01   2.613803e-23 
3.809500e-01   1.458660e-23 
3.945600e-01   1.088704e-23 
4.081700e-01   8.112606e-24 
4.353800e-01   4.466681e-24 
4.625900e-01   2.412915e-24 
4.761900e-01   1.755069e-24 
4.898000e-01   1.264456e-24 
5.034000e-01   9.008939e-25 
5.170100e-01   6.327575e-25 
5.578300e-01   1.941017e-25 
5.714300e-01   1.232968e-25 
5.850400e-01   7.477110e-26 
6.122500e-01   2.215132e-26 
6.666700e-01   1.222168e-29 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_250GeV.txt <==
1.200000e-02   8.804328e-21 
1.220000e-02   8.604805e-21 
1.240000e-02   8.418969e-21 
1.260000e-02   8.228898e-21 
1.280000e-02   8.084068e-21 
1.300000e-02   7.932465e-21 
1.320000e-02   7.790843e-21 
1.340000e-02   7.657881e-21 
1.360000e-02   1.123013e-20 
1.380000e-02   1.106848e-20 
1.450000e-02   1.056928e-20 
1.500000e-02   1.026067e-20 
2.000000e-02   7.988284e-21 
2.500000e-02   6.230849e-21 
3.000000e-02   6.554355e-21 
3.500000e-02   5.533357e-21 
4.000000e-02   4.679039e-21 
4.500000e-02   3.936706e-21 
5.000000e-02   3.290030e-21 
5.500000e-02   2.741899e-21 
6.000000e-02   2.290578e-21 
6.500000e-02   1.925999e-21 
7.000000e-02   1.631702e-21 
7.500000e-02   1.055368e-20 
8.000000e-02   1.098246e-20 
8.500000e-02   1.031292e-20 
9.000000e-02   9.611199e-21 
9.523900e-02   8.752283e-21 
1.006800e-01   7.629576e-21 
1.142900e-01   5.198498e-21 
1.197300e-01   4.458617e-21 
1.224500e-01   4.129525e-21 
1.251700e-01   3.824802e-21 
1.278900e-01   3.542561e-21 
1.306100e-01   3.281113e-21 
1.333300e-01   3.038910e-21 
1.360600e-01   2.813744e-21 
1.469400e-01   2.070267e-21 
1.496600e-01   1.917470e-21 
1.551000e-01   1.645086e-21 
1.578200e-01   1.523900e-21 
1.605500e-01   1.411347e-21 
1.659900e-01   1.878543e-21 
1.714300e-01   1.679814e-21 
1.768700e-01   1.761963e-21 
1.795900e-01   1.672901e-21 
1.823100e-01   1.580371e-21 
1.850400e-01   1.488791e-21 
1.877600e-01   1.401191e-21 
1.904800e-01   1.318326e-21 
1.959200e-01   1.167341e-21 
1.986400e-01   1.098662e-21 
2.040800e-01   9.738087e-22 
2.068000e-01   9.172150e-22 
2.095300e-01   8.639978e-22 
2.122500e-01   8.143035e-22 
2.149700e-01   7.677013e-22 
2.204100e-01   6.829364e-22 
2.258500e-01   6.081838e-22 
2.367400e-01   5.627556e-22 
2.476200e-01   4.519975e-22 
2.585100e-01   3.631004e-22 
2.721100e-01   2.774315e-22 
2.857200e-01   2.130857e-22 
2.993200e-01   1.645099e-22 
3.129300e-01   1.275587e-22 
3.401400e-01   7.761376e-23 
3.537400e-01   6.084969e-23 
3.809500e-01   3.768579e-23 
3.945600e-01   2.974354e-23 
4.081700e-01   2.350823e-23 
4.353800e-01   1.472459e-23 
4.625900e-01   9.228336e-24 
4.761900e-01   7.300419e-24 
4.898000e-01   5.767905e-24 
5.034000e-01   4.550914e-24 
5.170100e-01   3.582960e-24 
5.578300e-01   1.719505e-24 
5.714300e-01   1.336332e-24 
5.850400e-01   1.033323e-24 
6.122500e-01   6.070196e-25 
6.666700e-01   1.889177e-25 
6.802800e-01   1.367622e-25 
7.074900e-01   6.888503e-26 
7.347000e-01   3.081041e-26 
7.619100e-01   1.145271e-26 
7.891200e-01   3.024147e-27 
8.163300e-01   3.121276e-28 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_300GeV.txt <==
1.200000e-02   8.910310e-21 
1.220000e-02   8.709624e-21 
1.240000e-02   8.522697e-21 
1.260000e-02   8.331356e-21 
1.280000e-02   8.185809e-21 
1.300000e-02   8.033320e-21 
1.320000e-02   7.890874e-21 
1.340000e-02   7.757133e-21 
1.360000e-02   1.137792e-20 
1.380000e-02   1.121547e-20 
1.450000e-02   1.071400e-20 
1.500000e-02   1.040419e-20 
2.000000e-02   8.127680e-21 
2.500000e-02   6.368002e-21 
3.000000e-02   6.736289e-21 
3.500000e-02   5.715931e-21 
4.000000e-02   4.857920e-21 
4.500000e-02   4.108220e-21 
5.000000e-02   3.451455e-21 
5.500000e-02   2.891931e-21 
6.000000e-02   2.429209e-21 
6.500000e-02   2.054031e-21 
7.000000e-02   1.750144e-21 
7.500000e-02   1.131457e-20 
8.000000e-02   1.182960e-20 
8.500000e-02   1.116317e-20 
9.000000e-02   1.045540e-20 
9.523900e-02   9.571617e-21 
1.006800e-01   8.391449e-21 
1.142900e-01   5.802937e-21 
1.197300e-01   5.007469e-21 
1.224500e-01   4.652201e-21 
1.251700e-01   4.322333e-21 
1.278900e-01   4.015948e-21 
1.306100e-01   3.731336e-21 
1.333300e-01   3.466918e-21 
1.360600e-01   3.220401e-21 
1.469400e-01   2.400698e-21 
1.496600e-01   2.230947e-21 
1.551000e-01   1.926998e-21 
1.578200e-01   1.791151e-21 
1.605500e-01   1.664603e-21 
1.659900e-01   2.249030e-21 
1.714300e-01   2.025725e-21 
1.768700e-01   2.145636e-21 
1.795900e-01   2.044647e-21 
1.823100e-01   1.938727e-21 
1.850400e-01   1.833253e-21 
1.877600e-01   1.731903e-21 
1.904800e-01   1.635676e-21 
1.959200e-01   1.459466e-21 
1.986400e-01   1.378906e-21 
2.040800e-01   1.231728e-21 
2.068000e-01   1.164687e-21 
2.095300e-01   1.101440e-21 
2.122500e-01   1.042188e-21 
2.149700e-01   9.864406e-22 
2.204100e-01   8.845416e-22 
2.258500e-01   7.940764e-22 
2.367400e-01   7.548202e-22 
2.476200e-01   6.173354e-22 
2.585100e-01   5.052121e-22 
2.721100e-01   3.952834e-22 
2.857200e-01   3.110760e-22 
2.993200e-01   2.462052e-22 
3.129300e-01   1.958188e-22 
3.401400e-01   1.255674e-22 
3.537400e-01   1.011503e-22 
3.809500e-01   6.626324e-23 
3.945600e-01   5.384619e-23 
4.081700e-01   4.385336e-23 
4.353800e-01   2.924730e-23 
4.625900e-01   1.960654e-23 
4.761900e-01   1.607428e-23 
4.898000e-01   1.318318e-23 
5.034000e-01   1.081656e-23 
5.170100e-01   8.873947e-24 
5.578300e-01   4.891832e-24 
5.714300e-01   4.006196e-24 
5.850400e-01   3.277112e-24 
6.122500e-01   2.184635e-24 
6.666700e-01   9.491647e-25 
6.802800e-01   7.656317e-25 
7.074900e-01   5.021786e-25 
7.347000e-01   3.199521e-25 
7.619100e-01   1.976875e-25 
7.891200e-01   1.189271e-25 
8.163300e-01   6.905409e-26 
8.435400e-01   3.820678e-26 
8.707500e-01   1.975525e-26 
9.115700e-01   5.973870e-27 
9.523900e-01   1.073022e-27 
9.932000e-01   2.640774e-29 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_400GeV.txt <==
1.200000e-02   9.019976e-21 
1.220000e-02   8.817726e-21 
1.240000e-02   8.629313e-21 
1.260000e-02   8.436325e-21 
1.280000e-02   8.289665e-21 
1.300000e-02   8.135901e-21 
1.320000e-02   7.992269e-21 
1.340000e-02   7.857488e-21 
1.360000e-02   1.152737e-20 
1.380000e-02   1.136383e-20 
1.450000e-02   1.085965e-20 
1.500000e-02   1.054898e-20 
2.000000e-02   8.287994e-21 
2.500000e-02   6.537439e-21 
3.000000e-02   6.967518e-21 
3.500000e-02   5.946562e-21 
4.000000e-02   5.082811e-21 
4.500000e-02   4.323585e-21 
5.000000e-02   3.654349e-21 
5.500000e-02   3.080913e-21 
6.000000e-02   2.604338e-21 
6.500000e-02   2.216370e-21 
7.000000e-02   1.900982e-21 
7.500000e-02   1.228168e-20 
8.000000e-02   1.291263e-20 
8.500000e-02   1.225703e-20 
9.000000e-02   1.154874e-20 
9.523900e-02   1.063992e-20 
1.006800e-01   9.391270e-21 
1.142900e-01   6.609022e-21 
1.197300e-01   5.744246e-21 
1.224500e-01   5.356157e-21 
1.251700e-01   4.994644e-21 
1.278900e-01   4.657768e-21 
1.306100e-01   4.343788e-21 
1.333300e-01   4.051113e-21 
1.360600e-01   3.777324e-21 
1.469400e-01   2.859426e-21 
1.496600e-01   2.667633e-21 
1.551000e-01   2.322442e-21 
1.578200e-01   2.167339e-21 
1.605500e-01   2.022339e-21 
1.659900e-01   2.774645e-21 
1.714300e-01   2.519983e-21 
1.768700e-01   2.697554e-21 
1.795900e-01   2.581372e-21 
1.823100e-01   2.458033e-21 
1.850400e-01   2.334289e-21 
1.877600e-01   2.214733e-21 
1.904800e-01   2.100733e-21 
1.959200e-01   1.890801e-21 
1.986400e-01   1.794266e-21 
2.040800e-01   1.616929e-21 
2.068000e-01   1.535706e-21 
2.095300e-01   1.458805e-21 
2.122500e-01   1.386502e-21 
2.149700e-01   1.318227e-21 
2.204100e-01   1.192752e-21 
2.258500e-01   1.080527e-21 
2.367400e-01   1.060211e-21 
2.476200e-01   8.850141e-22 
2.585100e-01   7.395463e-22 
2.721100e-01   5.942026e-22 
2.857200e-01   4.804610e-22 
2.993200e-01   3.908944e-22 
3.129300e-01   3.197425e-22 
3.401400e-01   2.171560e-22 
3.537400e-01   1.801460e-22 
3.809500e-01   1.253336e-22 
3.945600e-01   1.050369e-22 
4.081700e-01   8.826996e-23 
4.353800e-01   6.278984e-23 
4.625900e-01   4.501347e-23 
4.761900e-01   3.820569e-23 
4.898000e-01   3.246710e-23 
5.034000e-01   2.762645e-23 
5.170100e-01   2.352905e-23 
5.578300e-01   1.461023e-23 
5.714300e-01   1.248162e-23 
5.850400e-01   1.066717e-23 
6.122500e-01   7.800950e-24 
6.666700e-01   4.182178e-24 
6.802800e-01   3.578770e-24 
7.074900e-01   2.668937e-24 
7.347000e-01   1.964209e-24 
7.619100e-01   1.429092e-24 
7.891200e-01   1.038250e-24 
8.163300e-01   7.525967e-25 
8.435400e-01   5.438446e-25 
8.707500e-01   3.914147e-25 
9.115700e-01   2.366386e-25 
9.523900e-01   1.408495e-25 
9.932000e-01   1.134059e-25 
1.020400e+00   7.672399e-26 
1.061200e+00   4.771061e-26 
1.088400e+00   3.074331e-26 
1.102000e+00   2.444972e-26 
1.115700e+00   1.926965e-26 
1.129300e+00   1.508418e-26 
1.142900e+00   1.169678e-26 
1.156500e+00   8.968772e-27 
1.170100e+00   6.789561e-27 
1.197300e+00   1.383888e-26 
1.210900e+00   1.001387e-26 
1.224500e+00   7.038245e-27 
1.227200e+00   6.536609e-27 
1.229900e+00   6.062520e-27 
1.232700e+00   5.600195e-27 
1.235400e+00   5.178831e-27 
1.238100e+00   4.778849e-27 
1.240800e+00   4.403749e-27 
1.243500e+00   4.051240e-27 
1.246300e+00   3.706310e-27 
1.249000e+00   3.394887e-27 
1.257200e+00   2.567502e-27 
1.259900e+00   2.328727e-27 
1.262600e+00   2.106311e-27 
1.270800e+00   1.523567e-27 
1.281600e+00   9.427623e-28 
1.289800e+00   6.179859e-28 
1.292500e+00   5.313898e-28 
1.295200e+00   4.525674e-28 
1.298000e+00   3.791076e-28 
1.300700e+00   3.161034e-28 
1.303400e+00   2.618340e-28 
1.306100e+00   2.130397e-28 
1.314300e+00   1.027440e-28 
1.330600e+00   7.801346e-30 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.634000e+00   0.000000e+00 
1.636700e+00   0.000000e+00 
1.638700e+00   0.000000e+00 
1.640700e+00   0.000000e+00 
1.642700e+00   0.000000e+00 
1.644700e+00   0.000000e+00 
1.646700e+00   0.000000e+00 
1.648700e+00   0.000000e+00 
1.650700e+00   0.000000e+00 
1.655700e+00   0.000000e+00 
1.660700e+00   0.000000e+00 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_500GeV.txt <==
1.200000e-02   9.085581e-21 
1.220000e-02   8.882885e-21 
1.240000e-02   8.694083e-21 
1.260000e-02   8.500615e-21 
1.280000e-02   8.353788e-21 
1.300000e-02   8.199774e-21 
1.320000e-02   8.055926e-21 
1.340000e-02   7.920965e-21 
1.360000e-02   1.162216e-20 
1.380000e-02   1.145855e-20 
1.450000e-02   1.095450e-20 
1.500000e-02   1.064413e-20 
2.000000e-02   8.391700e-21 
2.500000e-02   6.650056e-21 
3.000000e-02   7.108384e-21 
3.500000e-02   6.084350e-21 
4.000000e-02   5.216555e-21 
4.500000e-02   4.451765e-21 
5.000000e-02   3.775326e-21 
5.500000e-02   3.193800e-21 
6.000000e-02   2.709174e-21 
6.500000e-02   2.313810e-21 
7.000000e-02   1.991812e-21 
7.500000e-02   1.286634e-20 
8.000000e-02   1.357097e-20 
8.500000e-02   1.292570e-20 
9.000000e-02   1.222110e-20 
9.523900e-02   1.130072e-20 
1.006800e-01   1.001307e-20 
1.142900e-01   7.117061e-21 
1.197300e-01   6.211128e-21 
1.224500e-01   5.803455e-21 
1.251700e-01   5.423005e-21 
1.278900e-01   5.067821e-21 
1.306100e-01   4.736157e-21 
1.333300e-01   4.426411e-21 
1.360600e-01   4.136096e-21 
1.469400e-01   3.158237e-21 
1.496600e-01   2.952881e-21 
1.551000e-01   2.582200e-21 
1.578200e-01   2.415143e-21 
1.605500e-01   2.258657e-21 
1.659900e-01   3.121425e-21 
1.714300e-01   2.847922e-21 
1.768700e-01   3.065205e-21 
1.795900e-01   2.939953e-21 
1.823100e-01   2.806000e-21 
1.850400e-01   2.671007e-21 
1.877600e-01   2.540171e-21 
1.904800e-01   2.415117e-21 
1.959200e-01   2.184122e-21 
1.986400e-01   2.077566e-21 
2.040800e-01   1.881235e-21 
2.068000e-01   1.791049e-21 
2.095300e-01   1.705500e-21 
2.122500e-01   1.624910e-21 
2.149700e-01   1.548663e-21 
2.204100e-01   1.408132e-21 
2.258500e-01   1.281945e-21 
2.367400e-01   1.279697e-21 
2.476200e-01   1.080081e-21 
2.585100e-01   9.127250e-22 
2.721100e-01   7.438491e-22 
2.857200e-01   6.102252e-22 
2.993200e-01   5.038071e-22 
3.129300e-01   4.182868e-22 
3.401400e-01   2.928451e-22 
3.537400e-01   2.467217e-22 
3.809500e-01   1.771482e-22 
3.945600e-01   1.508629e-22 
4.081700e-01   1.288578e-22 
4.353800e-01   9.474825e-23 
4.625900e-01   7.027497e-23 
4.761900e-01   6.069184e-23 
4.898000e-01   5.249384e-23 
5.034000e-01   4.547393e-23 
5.170100e-01   3.944089e-23 
5.578300e-01   2.591257e-23 
5.714300e-01   2.257265e-23 
5.850400e-01   1.967802e-23 
6.122500e-01   1.499065e-23 
6.666700e-01   8.766497e-24 
6.802800e-01   7.675926e-24 
7.074900e-01   6.002363e-24 
7.347000e-01   4.644347e-24 
7.619100e-01   3.562462e-24 
7.891200e-01   2.737004e-24 
8.163300e-01   2.105347e-24 
8.435400e-01   1.620853e-24 
8.707500e-01   1.248509e-24 
9.115700e-01   8.442229e-25 
9.523900e-01   5.704777e-25 
9.932000e-01   5.318704e-25 
1.020400e+00   4.025044e-25 
1.061200e+00   3.042938e-25 
1.088400e+00   2.284101e-25 
1.102000e+00   1.977271e-25 
1.115700e+00   1.708723e-25 
1.129300e+00   1.477157e-25 
1.142900e+00   1.275949e-25 
1.156500e+00   1.101157e-25 
1.170100e+00   9.493642e-26 
1.197300e+00   2.592738e-25 
1.210900e+00   2.247745e-25 
1.224500e+00   1.943251e-25 
1.227200e+00   1.887425e-25 
1.229900e+00   1.833040e-25 
1.232700e+00   1.778146e-25 
1.235400e+00   1.726625e-25 
1.238100e+00   1.676478e-25 
1.240800e+00   1.627652e-25 
1.243500e+00   1.580128e-25 
1.246300e+00   1.532138e-25 
1.249000e+00   1.487142e-25 
1.257200e+00   1.357775e-25 
1.259900e+00   1.317446e-25 
1.262600e+00   1.278216e-25 
1.270800e+00   1.165402e-25 
1.281600e+00   1.030532e-25 
1.289800e+00   9.376822e-26 
1.292500e+00   9.087816e-26 
1.295200e+00   8.806783e-26 
1.298000e+00   8.523648e-26 
1.300700e+00   8.258126e-26 
1.303400e+00   8.000217e-26 
1.306100e+00   7.749307e-26 
1.314300e+00   7.029461e-26 
1.330600e+00   5.771884e-26 
1.341500e+00   5.045205e-26 
1.355100e+00   4.251243e-26 
1.360600e+00   3.962510e-26 
1.371400e+00   3.443774e-26 
1.382300e+00   2.980648e-26 
1.390500e+00   2.668321e-26 
1.395900e+00   2.478073e-26 
1.404100e+00   2.211099e-26 
1.406800e+00   2.128730e-26 
1.409500e+00   2.048730e-26 
1.415000e+00   1.893798e-26 
1.417700e+00   1.821541e-26 
1.420400e+00   1.751507e-26 
1.423100e+00   1.683717e-26 
1.425900e+00   1.615639e-26 
1.428600e+00   1.552272e-26 
1.431300e+00   1.490912e-26 
1.436700e+00   1.374083e-26 
1.439500e+00   1.316578e-26 
1.442200e+00   1.262964e-26 
1.444900e+00   1.211211e-26 
1.447600e+00   1.161167e-26 
1.450400e+00   1.111147e-26 
1.453100e+00   1.064603e-26 
1.455800e+00   1.019509e-26 
1.458500e+00   9.760470e-27 
1.461200e+00   9.339879e-27 
1.466700e+00   8.529061e-27 
1.469400e+00   8.152247e-27 
1.472100e+00   7.789136e-27 
1.477600e+00   7.089067e-27 
1.480300e+00   6.764845e-27 
1.488400e+00   5.860864e-27 
1.491200e+00   5.571030e-27 
1.496600e+00   5.044870e-27 
1.551000e+00   1.589308e-27 
1.632700e+00   7.586308e-29 
1.634000e+00   6.987929e-29 
1.636700e+00   5.823831e-29 
1.638700e+00   5.064006e-29 
1.640700e+00   4.333673e-29 
1.642700e+00   3.724114e-29 
1.644700e+00   3.137071e-29 
1.646700e+00   2.600884e-29 
1.648700e+00   2.172388e-29 
1.650700e+00   1.786168e-29 
1.655700e+00   9.701017e-30 
1.660700e+00   4.470900e-30 
1.680700e+00   0.000000e+00 
1.690700e+00   0.000000e+00 
1.700700e+00   0.000000e+00 
1.848100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_600GeV.txt <==
1.200000e-02   9.128386e-21 
1.220000e-02   8.925389e-21 
1.240000e-02   8.736320e-21 
1.260000e-02   8.542535e-21 
1.280000e-02   8.395591e-21 
1.300000e-02   8.241399e-21 
1.320000e-02   8.097405e-21 
1.340000e-02   7.962323e-21 
1.360000e-02   1.168387e-20 
1.380000e-02   1.152022e-20 
1.450000e-02   1.101622e-20 
1.500000e-02   1.070605e-20 
2.000000e-02   8.456942e-21 
2.500000e-02   6.715777e-21 
3.000000e-02   7.196030e-21 
3.500000e-02   6.171446e-21 
4.000000e-02   5.302145e-21 
4.500000e-02   4.534934e-21 
5.000000e-02   3.854334e-21 
5.500000e-02   3.267787e-21 
6.000000e-02   2.778088e-21 
6.500000e-02   2.378041e-21 
7.000000e-02   2.051857e-21 
7.500000e-02   1.325644e-20 
8.000000e-02   1.401178e-20 
8.500000e-02   1.337501e-20 
9.000000e-02   1.267455e-20 
9.523900e-02   1.174796e-20 
1.006800e-01   1.043529e-20 
1.142900e-01   7.464781e-21 
1.197300e-01   6.531706e-21 
1.224500e-01   6.111090e-21 
1.251700e-01   5.718090e-21 
1.278900e-01   5.350758e-21 
1.306100e-01   5.007327e-21 
1.333300e-01   4.686206e-21 
1.360600e-01   4.384859e-21 
1.469400e-01   3.366775e-21 
1.496600e-01   3.152279e-21 
1.551000e-01   2.764371e-21 
1.578200e-01   2.589214e-21 
1.605500e-01   2.424934e-21 
1.659900e-01   3.364588e-21 
1.714300e-01   3.078612e-21 
1.768700e-01   3.324202e-21 
1.795900e-01   3.192985e-21 
1.823100e-01   3.051955e-21 
1.850400e-01   2.909406e-21 
1.877600e-01   2.770967e-21 
1.904800e-01   2.638442e-21 
1.959200e-01   2.393179e-21 
1.986400e-01   2.279820e-21 
2.040800e-01   2.070564e-21 
2.068000e-01   1.974266e-21 
2.095300e-01   1.882812e-21 
2.122500e-01   1.796558e-21 
2.149700e-01   1.714858e-21 
2.204100e-01   1.564005e-21 
2.258500e-01   1.428224e-21 
2.367400e-01   1.440620e-21 
2.476200e-01   1.224206e-21 
2.585100e-01   1.041675e-21 
2.721100e-01   8.563826e-22 
2.857200e-01   7.087946e-22 
2.993200e-01   5.904611e-22 
3.129300e-01   4.947093e-22 
3.401400e-01   3.528172e-22 
3.537400e-01   3.000583e-22 
3.809500e-01   2.196064e-22 
3.945600e-01   1.888492e-22 
4.081700e-01   1.628979e-22 
4.353800e-01   1.221965e-22 
4.625900e-01   9.250653e-23 
4.761900e-01   8.072725e-23 
4.898000e-01   7.056281e-23 
5.034000e-01   6.178196e-23 
5.170100e-01   5.416738e-23 
5.578300e-01   3.679108e-23 
5.714300e-01   3.241562e-23 
5.850400e-01   2.858671e-23 
6.122500e-01   2.229628e-23 
6.666700e-01   1.369602e-23 
6.802800e-01   1.214622e-23 
7.074900e-01   9.747538e-24 
7.347000e-01   7.748119e-24 
7.619100e-01   6.111476e-24 
7.891200e-01   4.832930e-24 
8.163300e-01   3.830426e-24 
8.435400e-01   3.041877e-24 
8.707500e-01   2.419869e-24 
9.115700e-01   1.721722e-24 
9.523900e-01   1.228390e-24 
9.932000e-01   1.210017e-24 
1.020400e+00   9.548886e-25 
1.061200e+00   7.714461e-25 
1.088400e+00   6.077222e-25 
1.102000e+00   5.395505e-25 
1.115700e+00   4.786891e-25 
1.129300e+00   4.251232e-25 
1.142900e+00   3.775924e-25 
1.156500e+00   3.354021e-25 
1.170100e+00   2.979372e-25 
1.197300e+00   8.657528e-25 
1.210900e+00   7.758144e-25 
1.224500e+00   6.942492e-25 
1.227200e+00   6.790462e-25 
1.229900e+00   6.641657e-25 
1.232700e+00   6.490626e-25 
1.235400e+00   6.348126e-25 
1.238100e+00   6.208646e-25 
1.240800e+00   6.072139e-25 
1.243500e+00   5.938537e-25 
1.246300e+00   5.802982e-25 
1.249000e+00   5.675093e-25 
1.257200e+00   5.303225e-25 
1.259900e+00   5.185979e-25 
1.262600e+00   5.071310e-25 
1.270800e+00   4.737782e-25 
1.281600e+00   4.330758e-25 
1.289800e+00   4.044477e-25 
1.292500e+00   3.954246e-25 
1.295200e+00   3.865989e-25 
1.298000e+00   3.776444e-25 
1.300700e+00   3.691992e-25 
1.303400e+00   3.609367e-25 
1.306100e+00   3.528512e-25 
1.314300e+00   3.293501e-25 
1.330600e+00   2.870119e-25 
1.341500e+00   2.616571e-25 
1.355100e+00   2.330144e-25 
1.360600e+00   2.222992e-25 
1.371400e+00   2.026040e-25 
1.382300e+00   1.844122e-25 
1.390500e+00   1.717562e-25 
1.395900e+00   1.638736e-25 
1.404100e+00   1.525526e-25 
1.406800e+00   1.489877e-25 
1.409500e+00   1.455020e-25 
1.415000e+00   1.386368e-25 
1.417700e+00   1.353788e-25 
1.420400e+00   1.321911e-25 
1.423100e+00   1.290756e-25 
1.425900e+00   1.259183e-25 
1.428600e+00   1.229411e-25 
1.431300e+00   1.200294e-25 
1.436700e+00   1.143978e-25 
1.439500e+00   1.115760e-25 
1.442200e+00   1.089167e-25 
1.444900e+00   1.063163e-25 
1.447600e+00   1.037725e-25 
1.450400e+00   1.011948e-25 
1.453100e+00   9.876510e-26 
1.455800e+00   9.639076e-26 
1.458500e+00   9.406804e-26 
1.461200e+00   9.179783e-26 
1.466700e+00   8.733000e-26 
1.469400e+00   8.521181e-26 
1.472100e+00   8.313957e-26 
1.477600e+00   7.906326e-26 
1.480300e+00   7.712930e-26 
1.488400e+00   7.158655e-26 
1.491200e+00   6.975642e-26 
1.496600e+00   6.634932e-26 
1.551000e+00   3.953730e-26 
1.632700e+00   1.713916e-26 
1.634000e+00   1.690042e-26 
1.636700e+00   1.641375e-26 
1.638700e+00   1.606098e-26 
1.640700e+00   1.571452e-26 
1.642700e+00   1.537496e-26 
1.644700e+00   1.504163e-26 
1.646700e+00   1.471456e-26 
1.648700e+00   1.439348e-26 
1.650700e+00   1.407843e-26 
1.655700e+00   1.331665e-26 
1.660700e+00   1.259112e-26 
1.680700e+00   1.001342e-26 
1.690700e+00   8.901844e-27 
1.700700e+00   7.896089e-27 
1.848100e+00   8.814162e-28 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_700GeV.txt <==
1.200000e-02   9.158482e-21 
1.220000e-02   8.955269e-21 
1.240000e-02   8.766005e-21 
1.260000e-02   8.571986e-21 
1.280000e-02   8.424958e-21 
1.300000e-02   8.270639e-21 
1.320000e-02   8.126539e-21 
1.340000e-02   7.991373e-21 
1.360000e-02   1.172717e-20 
1.380000e-02   1.156349e-20 
1.450000e-02   1.105954e-20 
1.500000e-02   1.074951e-20 
2.000000e-02   8.502797e-21 
2.500000e-02   6.762050e-21 
3.000000e-02   7.257354e-21 
3.500000e-02   6.233309e-21 
4.000000e-02   5.363140e-21 
4.500000e-02   4.593508e-21 
5.000000e-02   3.909610e-21 
5.500000e-02   3.319450e-21 
6.000000e-02   2.826392e-21 
6.500000e-02   2.423245e-21 
7.000000e-02   2.094261e-21 
7.500000e-02   1.353508e-20 
8.000000e-02   1.432716e-20 
8.500000e-02   1.369708e-20 
9.000000e-02   1.300023e-20 
9.523900e-02   1.206990e-20 
1.006800e-01   1.073990e-20 
1.142900e-01   7.717056e-21 
1.197300e-01   6.764805e-21 
1.224500e-01   6.335022e-21 
1.251700e-01   5.933125e-21 
1.278900e-01   5.557164e-21 
1.306100e-01   5.205370e-21 
1.333300e-01   4.876147e-21 
1.360600e-01   4.566926e-21 
1.469400e-01   3.520068e-21 
1.496600e-01   3.299011e-21 
1.551000e-01   2.898716e-21 
1.578200e-01   2.717725e-21 
1.605500e-01   2.547821e-21 
1.659900e-01   3.543677e-21 
1.714300e-01   3.248865e-21 
1.768700e-01   3.515436e-21 
1.795900e-01   3.380023e-21 
1.823100e-01   3.233956e-21 
1.850400e-01   3.086006e-21 
1.877600e-01   2.942115e-21 
1.904800e-01   2.804227e-21 
1.959200e-01   2.548699e-21 
1.986400e-01   2.430436e-21 
2.040800e-01   2.211854e-21 
2.068000e-01   2.111143e-21 
2.095300e-01   2.015422e-21 
2.122500e-01   1.925070e-21 
2.149700e-01   1.839421e-21 
2.204100e-01   1.681089e-21 
2.258500e-01   1.538344e-21 
2.367400e-01   1.562253e-21 
2.476200e-01   1.333650e-21 
2.585100e-01   1.140060e-21 
2.721100e-01   9.427621e-22 
2.857200e-01   7.849268e-22 
2.993200e-01   6.578165e-22 
3.129300e-01   5.544988e-22 
3.401400e-01   4.003682e-22 
3.537400e-01   3.426385e-22 
3.809500e-01   2.539818e-22 
3.945600e-01   2.198265e-22 
4.081700e-01   1.908606e-22 
4.353800e-01   1.450837e-22 
4.625900e-01   1.113304e-22 
4.761900e-01   9.782492e-23 
4.898000e-01   8.610463e-23 
5.034000e-01   7.592161e-23 
5.170100e-01   6.703944e-23 
5.578300e-01   4.653853e-23 
5.714300e-01   4.130999e-23 
5.850400e-01   3.670576e-23 
6.122500e-01   2.907061e-23 
6.666700e-01   1.843311e-23 
6.802800e-01   1.648147e-23 
7.074900e-01   1.344715e-23 
7.347000e-01   1.087258e-23 
7.619100e-01   8.727518e-24 
7.891200e-01   7.026786e-24 
8.163300e-01   5.672804e-24 
8.435400e-01   4.591028e-24 
8.707500e-01   3.723936e-24 
9.115700e-01   2.730790e-24 
9.523900e-01   2.010748e-24 
9.932000e-01   2.040261e-24 
1.020400e+00   1.647765e-24 
1.061200e+00   1.378794e-24 
1.088400e+00   1.113979e-24 
1.102000e+00   1.001950e-24 
1.115700e+00   9.008593e-25 
1.129300e+00   8.109183e-25 
1.142900e+00   7.302289e-25 
1.156500e+00   6.578034e-25 
1.170100e+00   5.927611e-25 
1.197300e+00   1.777569e-24 
1.210900e+00   1.617116e-24 
1.224500e+00   1.469578e-24 
1.227200e+00   1.441869e-24 
1.229900e+00   1.414673e-24 
1.232700e+00   1.386997e-24 
1.235400e+00   1.360822e-24 
1.238100e+00   1.335138e-24 
1.240800e+00   1.309931e-24 
1.243500e+00   1.285201e-24 
1.246300e+00   1.260046e-24 
1.249000e+00   1.236256e-24 
1.257200e+00   1.166712e-24 
1.259900e+00   1.144683e-24 
1.262600e+00   1.123067e-24 
1.270800e+00   1.059884e-24 
1.281600e+00   9.820562e-25 
1.289800e+00   9.268017e-25 
1.292500e+00   9.092937e-25 
1.295200e+00   8.921172e-25 
1.298000e+00   8.746472e-25 
1.300700e+00   8.581230e-25 
1.303400e+00   8.419099e-25 
1.306100e+00   8.260041e-25 
1.314300e+00   7.795047e-25 
1.330600e+00   6.946742e-25 
1.341500e+00   6.431291e-25 
1.355100e+00   5.841117e-25 
1.360600e+00   5.617977e-25 
1.371400e+00   5.204097e-25 
1.382300e+00   4.816985e-25 
1.390500e+00   4.544640e-25 
1.395900e+00   4.373623e-25 
1.404100e+00   4.126028e-25 
1.406800e+00   4.047562e-25 
1.409500e+00   3.970570e-25 
1.415000e+00   3.818150e-25 
1.417700e+00   3.745446e-25 
1.420400e+00   3.674097e-25 
1.423100e+00   3.604098e-25 
1.425900e+00   3.532868e-25 
1.428600e+00   3.465499e-25 
1.431300e+00   3.399391e-25 
1.436700e+00   3.270868e-25 
1.439500e+00   3.206114e-25 
1.442200e+00   3.144873e-25 
1.444900e+00   3.084773e-25 
1.447600e+00   3.025794e-25 
1.450400e+00   2.965813e-25 
1.453100e+00   2.909052e-25 
1.455800e+00   2.853358e-25 
1.458500e+00   2.798704e-25 
1.461200e+00   2.745073e-25 
1.466700e+00   2.638917e-25 
1.469400e+00   2.588270e-25 
1.472100e+00   2.538587e-25 
1.477600e+00   2.440214e-25 
1.480300e+00   2.393299e-25 
1.488400e+00   2.257720e-25 
1.491200e+00   2.212637e-25 
1.496600e+00   2.128116e-25 
1.551000e+00   1.433458e-25 
1.632700e+00   7.820861e-26 
1.634000e+00   7.744577e-26 
1.636700e+00   7.588578e-26 
1.638700e+00   7.474905e-26 
1.640700e+00   7.362770e-26 
1.642700e+00   7.252287e-26 
1.644700e+00   7.143460e-26 
1.646700e+00   7.035967e-26 
1.648700e+00   6.930101e-26 
1.650700e+00   6.825749e-26 
1.655700e+00   6.571197e-26 
1.660700e+00   6.325650e-26 
1.680700e+00   5.426927e-26 
1.690700e+00   5.023619e-26 
1.700700e+00   4.648271e-26 
1.848100e+00   1.389730e-26 
2.340200e+00   3.606108e-32 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_800GeV.txt <==
1.200000e-02   9.180786e-21 
1.220000e-02   8.977406e-21 
1.240000e-02   8.787997e-21 
1.260000e-02   8.593806e-21 
1.280000e-02   8.446711e-21 
1.300000e-02   8.292297e-21 
1.320000e-02   8.148114e-21 
1.340000e-02   8.012882e-21 
1.360000e-02   1.175922e-20 
1.380000e-02   1.159552e-20 
1.450000e-02   1.109159e-20 
1.500000e-02   1.078166e-20 
2.000000e-02   8.536762e-21 
2.500000e-02   6.796366e-21 
3.000000e-02   7.302830e-21 
3.500000e-02   6.279231e-21 
4.000000e-02   5.408569e-21 
4.500000e-02   4.637526e-21 
5.000000e-02   3.951440e-21 
5.500000e-02   3.358551e-21 
6.000000e-02   2.862623e-21 
6.500000e-02   2.457003e-21 
7.000000e-02   2.125929e-21 
7.500000e-02   1.374368e-20 
8.000000e-02   1.456352e-20 
8.500000e-02   1.393873e-20 
9.000000e-02   1.324494e-20 
9.523900e-02   1.231220e-20 
1.006800e-01   1.096958e-20 
1.142900e-01   7.908108e-21 
1.197300e-01   6.941634e-21 
1.224500e-01   6.505038e-21 
1.251700e-01   6.096523e-21 
1.278900e-01   5.714130e-21 
1.306100e-01   5.356099e-21 
1.333300e-01   5.020822e-21 
1.360600e-01   4.705724e-21 
1.469400e-01   3.637294e-21 
1.496600e-01   3.411305e-21 
1.551000e-01   3.001688e-21 
1.578200e-01   2.816299e-21 
1.605500e-01   2.642154e-21 
1.659900e-01   3.680738e-21 
1.714300e-01   3.379357e-21 
1.768700e-01   3.662038e-21 
1.795900e-01   3.523516e-21 
1.823100e-01   3.373688e-21 
1.850400e-01   3.221690e-21 
1.877600e-01   3.073705e-21 
1.904800e-01   2.931785e-21 
1.959200e-01   2.668533e-21 
1.986400e-01   2.546577e-21 
2.040800e-01   2.320962e-21 
2.068000e-01   2.216918e-21 
2.095300e-01   2.117973e-21 
2.122500e-01   2.024527e-21 
2.149700e-01   1.935893e-21 
2.204100e-01   1.771902e-21 
2.258500e-01   1.623885e-21 
2.367400e-01   1.656875e-21 
2.476200e-01   1.419057e-21 
2.585100e-01   1.217077e-21 
2.721100e-01   1.010650e-21 
2.857200e-01   8.450057e-22 
2.993200e-01   7.111909e-22 
3.129300e-01   6.020818e-22 
3.401400e-01   4.385508e-22 
3.537400e-01   3.769864e-22 
3.809500e-01   2.819751e-22 
3.945600e-01   2.451756e-22 
4.081700e-01   2.138552e-22 
4.353800e-01   1.640949e-22 
4.625900e-01   1.271289e-22 
4.761900e-01   1.122505e-22 
4.898000e-01   9.928790e-23 
5.034000e-01   8.798060e-23 
5.170100e-01   7.807776e-23 
5.578300e-01   5.503898e-23 
5.714300e-01   4.911089e-23 
5.850400e-01   4.386804e-23 
6.122500e-01   3.511726e-23 
6.666700e-01   2.276482e-23 
6.802800e-01   2.047040e-23 
7.074900e-01   1.689427e-23 
7.347000e-01   1.382130e-23 
7.619100e-01   1.122876e-23 
7.891200e-01   9.152392e-24 
8.163300e-01   7.482145e-24 
8.435400e-01   6.133469e-24 
8.707500e-01   5.040665e-24 
9.115700e-01   3.771781e-24 
9.523900e-01   2.835880e-24 
9.932000e-01   2.932413e-24 
1.020400e+00   2.403986e-24 
1.061200e+00   2.056729e-24 
1.088400e+00   1.688424e-24 
1.102000e+00   1.531018e-24 
1.115700e+00   1.388021e-24 
1.129300e+00   1.259920e-24 
1.142900e+00   1.144201e-24 
1.156500e+00   1.039600e-24 
1.170100e+00   9.449941e-25 
1.197300e+00   2.891701e-24 
1.210900e+00   2.654366e-24 
1.224500e+00   2.434320e-24 
1.227200e+00   2.392790e-24 
1.229900e+00   2.351963e-24 
1.232700e+00   2.310366e-24 
1.235400e+00   2.270949e-24 
1.238100e+00   2.232210e-24 
1.240800e+00   2.194141e-24 
1.243500e+00   2.156728e-24 
1.246300e+00   2.118613e-24 
1.249000e+00   2.082510e-24 
1.257200e+00   1.976647e-24 
1.259900e+00   1.943008e-24 
1.262600e+00   1.909946e-24 
1.270800e+00   1.813016e-24 
1.281600e+00   1.692952e-24 
1.289800e+00   1.607231e-24 
1.292500e+00   1.579985e-24 
1.295200e+00   1.553208e-24 
1.298000e+00   1.525930e-24 
1.300700e+00   1.500088e-24 
1.303400e+00   1.474692e-24 
1.306100e+00   1.449732e-24 
1.314300e+00   1.376540e-24 
1.330600e+00   1.242009e-24 
1.341500e+00   1.159580e-24 
1.355100e+00   1.064477e-24 
1.360600e+00   1.028299e-24 
1.371400e+00   9.608504e-25 
1.382300e+00   8.973192e-25 
1.390500e+00   8.523426e-25 
1.395900e+00   8.239758e-25 
1.404100e+00   7.827138e-25 
1.406800e+00   7.695884e-25 
1.409500e+00   7.566892e-25 
1.415000e+00   7.310797e-25 
1.417700e+00   7.188308e-25 
1.420400e+00   7.067892e-25 
1.423100e+00   6.949487e-25 
1.425900e+00   6.828840e-25 
1.428600e+00   6.714494e-25 
1.431300e+00   6.602074e-25 
1.436700e+00   6.382926e-25 
1.439500e+00   6.272161e-25 
1.442200e+00   6.167212e-25 
1.444900e+00   6.064010e-25 
1.447600e+00   5.962557e-25 
1.450400e+00   5.859164e-25 
1.453100e+00   5.761153e-25 
1.455800e+00   5.664796e-25 
1.458500e+00   5.570081e-25 
1.461200e+00   5.476927e-25 
1.466700e+00   5.291994e-25 
1.469400e+00   5.203543e-25 
1.472100e+00   5.116564e-25 
1.477600e+00   4.943864e-25 
1.480300e+00   4.861223e-25 
1.488400e+00   4.621564e-25 
1.491200e+00   4.541501e-25 
1.496600e+00   4.390987e-25 
1.551000e+00   3.126724e-25 
1.632700e+00   1.874957e-25 
1.634000e+00   1.859716e-25 
1.636700e+00   1.828433e-25 
1.638700e+00   1.805608e-25 
1.640700e+00   1.783054e-25 
1.642700e+00   1.760787e-25 
1.644700e+00   1.738785e-25 
1.646700e+00   1.717050e-25 
1.648700e+00   1.695594e-25 
1.650700e+00   1.674394e-25 
1.655700e+00   1.622527e-25 
1.660700e+00   1.572236e-25 
1.680700e+00   1.385888e-25 
1.690700e+00   1.300985e-25 
1.700700e+00   1.221186e-25 
1.848100e+00   4.726963e-26 
2.340200e+00   1.018619e-27 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_0_900GeV.txt <==
1.200000e-02   9.197970e-21 
1.220000e-02   8.994461e-21 
1.240000e-02   8.804935e-21 
1.260000e-02   8.610611e-21 
1.280000e-02   8.463461e-21 
1.300000e-02   8.308969e-21 
1.320000e-02   8.164724e-21 
1.340000e-02   8.029441e-21 
1.360000e-02   1.178389e-20 
1.380000e-02   1.162016e-20 
1.450000e-02   1.111625e-20 
1.500000e-02   1.080640e-20 
2.000000e-02   8.562924e-21 
2.500000e-02   6.822822e-21 
3.000000e-02   7.337876e-21 
3.500000e-02   6.314660e-21 
4.000000e-02   5.443640e-21 
4.500000e-02   4.671522e-21 
5.000000e-02   3.983764e-21 
5.500000e-02   3.388879e-21 
6.000000e-02   2.890921e-21 
6.500000e-02   2.483420e-21 
7.000000e-02   2.150663e-21 
7.500000e-02   1.390578e-20 
8.000000e-02   1.474726e-20 
8.500000e-02   1.412657e-20 
9.000000e-02   1.343525e-20 
9.523900e-02   1.250095e-20 
1.006800e-01   1.114879e-20 
1.142900e-01   8.057701e-21 
1.197300e-01   7.080269e-21 
1.224500e-01   6.638412e-21 
1.251700e-01   6.224781e-21 
1.278900e-01   5.837424e-21 
1.306100e-01   5.474560e-21 
1.333300e-01   5.134600e-21 
1.360600e-01   4.814937e-21 
1.469400e-01   3.729749e-21 
1.496600e-01   3.499926e-21 
1.551000e-01   3.083042e-21 
1.578200e-01   2.894224e-21 
1.605500e-01   2.716768e-21 
1.659900e-01   3.788875e-21 
1.714300e-01   3.482423e-21 
1.768700e-01   3.777825e-21 
1.795900e-01   3.636912e-21 
1.823100e-01   3.484176e-21 
1.850400e-01   3.329036e-21 
1.877600e-01   3.177870e-21 
1.904800e-01   3.032807e-21 
1.959200e-01   2.763539e-21 
1.986400e-01   2.638703e-21 
2.040800e-01   2.407598e-21 
2.068000e-01   2.300952e-21 
2.095300e-01   2.199491e-21 
2.122500e-01   2.103628e-21 
2.149700e-01   2.012661e-21 
2.204100e-01   1.844246e-21 
2.258500e-01   1.692102e-21 
2.367400e-01   1.732350e-21 
2.476200e-01   1.487325e-21 
2.585100e-01   1.278775e-21 
2.721100e-01   1.065185e-21 
2.857200e-01   8.934060e-22 
2.993200e-01   7.543185e-22 
3.129300e-01   6.406453e-22 
3.401400e-01   4.696875e-22 
3.537400e-01   4.050881e-22 
3.809500e-01   3.050307e-22 
3.945600e-01   2.661245e-22 
4.081700e-01   2.329260e-22 
4.353800e-01   1.799751e-22 
4.625900e-01   1.404233e-22 
4.761900e-01   1.244350e-22 
4.898000e-01   1.104657e-22 
5.034000e-01   9.824448e-23 
5.170100e-01   8.750960e-23 
5.578300e-01   6.238981e-23 
5.714300e-01   5.588440e-23 
5.850400e-01   5.011274e-23 
6.122500e-01   4.043358e-23 
6.666700e-01   2.663984e-23 
6.802800e-01   2.405461e-23 
7.074900e-01   2.001984e-23 
7.347000e-01   1.651955e-23 
7.619100e-01   1.353886e-23 
7.891200e-01   1.113415e-23 
8.163300e-01   9.185322e-24 
8.435400e-01   7.599656e-24 
8.707500e-01   6.304806e-24 
9.115700e-01   4.786532e-24 
9.523900e-01   3.652871e-24 
9.932000e-01   3.827583e-24 
1.020400e+00   3.171023e-24 
1.061200e+00   2.755190e-24 
1.088400e+00   2.286978e-24 
1.102000e+00   2.085464e-24 
1.115700e+00   1.901534e-24 
1.129300e+00   1.735970e-24 
1.142900e+00   1.585699e-24 
1.156500e+00   1.449211e-24 
1.170100e+00   1.325162e-24 
1.197300e+00   4.113124e-24 
1.210900e+00   3.798721e-24 
1.224500e+00   3.505294e-24 
1.227200e+00   3.449729e-24 
1.229900e+00   3.395050e-24 
1.232700e+00   3.339268e-24 
1.235400e+00   3.286366e-24 
1.238100e+00   3.234313e-24 
1.240800e+00   3.183110e-24 
1.243500e+00   3.132733e-24 
1.246300e+00   3.081357e-24 
1.249000e+00   3.032638e-24 
1.257200e+00   2.889486e-24 
1.259900e+00   2.843895e-24 
1.262600e+00   2.799046e-24 
1.270800e+00   2.667271e-24 
1.281600e+00   2.503443e-24 
1.289800e+00   2.386032e-24 
1.292500e+00   2.348633e-24 
1.295200e+00   2.311840e-24 
1.298000e+00   2.274313e-24 
1.300700e+00   2.238722e-24 
1.303400e+00   2.203707e-24 
1.306100e+00   2.169262e-24 
1.314300e+00   2.068018e-24 
1.330600e+00   1.881014e-24 
1.341500e+00   1.765791e-24 
1.355100e+00   1.632174e-24 
1.360600e+00   1.581140e-24 
1.371400e+00   1.485671e-24 
1.382300e+00   1.395327e-24 
1.390500e+00   1.331108e-24 
1.395900e+00   1.290487e-24 
1.404100e+00   1.231229e-24 
1.406800e+00   1.212334e-24 
1.409500e+00   1.193742e-24 
1.415000e+00   1.156765e-24 
1.417700e+00   1.139045e-24 
1.420400e+00   1.121605e-24 
1.423100e+00   1.104440e-24 
1.425900e+00   1.086923e-24 
1.428600e+00   1.070302e-24 
1.431300e+00   1.053942e-24 
1.436700e+00   1.021988e-24 
1.439500e+00   1.005812e-24 
1.442200e+00   9.904647e-25 
1.444900e+00   9.753552e-25 
1.447600e+00   9.604835e-25 
1.450400e+00   9.453053e-25 
1.453100e+00   9.309038e-25 
1.455800e+00   9.167265e-25 
1.458500e+00   9.027700e-25 
1.461200e+00   8.890310e-25 
1.466700e+00   8.617030e-25 
1.469400e+00   8.486062e-25 
1.472100e+00   8.357096e-25 
1.477600e+00   8.100594e-25 
1.480300e+00   7.977657e-25 
1.488400e+00   7.620095e-25 
1.491200e+00   7.500351e-25 
1.496600e+00   7.274805e-25 
1.551000e+00   5.352363e-25 
1.632700e+00   3.386952e-25 
1.634000e+00   3.362438e-25 
1.636700e+00   3.312116e-25 
1.638700e+00   3.275315e-25 
1.640700e+00   3.238945e-25 
1.642700e+00   3.202975e-25 
1.644700e+00   3.167404e-25 
1.646700e+00   3.132235e-25 
1.648700e+00   3.097455e-25 
1.650700e+00   3.063074e-25 
1.655700e+00   2.978773e-25 
1.660700e+00   2.896819e-25 
1.680700e+00   2.591021e-25 
1.690700e+00   2.450498e-25 
1.700700e+00   2.317623e-25 
1.848100e+00   1.017663e-25 
2.340200e+00   5.443752e-27 
2.829900e+00   5.792217e-29 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_10_00GeV.txt <==
1.200000e-02   9.318624e-21 
1.220000e-02   9.114153e-21 
1.240000e-02   8.923775e-21 
1.260000e-02   8.728454e-21 
1.280000e-02   8.580892e-21 
1.300000e-02   8.425827e-21 
1.320000e-02   8.281104e-21 
1.340000e-02   8.145415e-21 
1.360000e-02   1.195639e-20 
1.380000e-02   1.179248e-20 
1.450000e-02   1.128861e-20 
1.500000e-02   1.097930e-20 
2.000000e-02   8.746289e-21 
2.500000e-02   7.008886e-21 
3.000000e-02   7.583677e-21 
3.500000e-02   6.563807e-21 
4.000000e-02   5.690936e-21 
4.500000e-02   4.911735e-21 
5.000000e-02   4.212418e-21 
5.500000e-02   3.603548e-21 
6.000000e-02   3.091308e-21 
6.500000e-02   2.670624e-21 
7.000000e-02   2.326122e-21 
7.500000e-02   1.507731e-20 
8.000000e-02   1.608360e-20 
8.500000e-02   1.550181e-20 
9.000000e-02   1.483764e-20 
9.523900e-02   1.389816e-20 
1.006800e-01   1.247970e-20 
1.142900e-01   9.177458e-21 
1.197300e-01   8.121552e-21 
1.224500e-01   7.641950e-21 
1.251700e-01   7.191544e-21 
1.278900e-01   6.768362e-21 
1.306100e-01   6.370629e-21 
1.333300e-01   5.996748e-21 
1.360600e-01   5.644014e-21 
1.469400e-01   4.436656e-21 
1.496600e-01   4.178698e-21 
1.551000e-01   3.708405e-21 
1.578200e-01   3.494285e-21 
1.605500e-01   3.292359e-21 
1.659900e-01   4.612586e-21 
1.714300e-01   4.270149e-21 
1.768700e-01   4.661497e-21 
1.795900e-01   4.503907e-21 
1.823100e-01   4.330404e-21 
1.850400e-01   4.152595e-21 
1.877600e-01   3.978328e-21 
1.904800e-01   3.810427e-21 
1.959200e-01   3.497260e-21 
1.986400e-01   3.351351e-21 
2.040800e-01   3.080003e-21 
2.068000e-01   2.954250e-21 
2.095300e-01   2.834283e-21 
2.122500e-01   2.720623e-21 
2.149700e-01   2.612473e-21 
2.204100e-01   2.411425e-21 
2.258500e-01   2.228784e-21 
2.367400e-01   2.321787e-21 
2.476200e-01   2.023786e-21 
2.585100e-01   1.766576e-21 
2.721100e-01   1.499762e-21 
2.857200e-01   1.282219e-21 
2.993200e-01   1.103637e-21 
3.129300e-01   9.556821e-22 
3.401400e-01   7.286502e-22 
3.537400e-01   6.409786e-22 
3.809500e-01   5.023605e-22 
3.945600e-01   4.472453e-22 
4.081700e-01   3.995016e-22 
4.353800e-01   3.216740e-22 
4.625900e-01   2.616937e-22 
4.761900e-01   2.368549e-22 
4.898000e-01   2.147970e-22 
5.034000e-01   1.951779e-22 
5.170100e-01   1.776544e-22 
5.578300e-01   1.352651e-22 
5.714300e-01   1.238861e-22 
5.850400e-01   1.136092e-22 
6.122500e-01   9.591083e-23 
6.666700e-01   6.929500e-23 
6.802800e-01   6.405639e-23 
7.074900e-01   5.594189e-23 
7.347000e-01   4.845085e-23 
7.619100e-01   4.167708e-23 
7.891200e-01   3.599606e-23 
8.163300e-01   3.119421e-23 
8.435400e-01   2.713816e-23 
8.707500e-01   2.368811e-23 
9.115700e-01   1.943070e-23 
9.523900e-01   1.603322e-23 
9.932000e-01   1.819658e-23 
1.020400e+00   1.591188e-23 
1.061200e+00   1.499039e-23 
1.088400e+00   1.315326e-23 
1.102000e+00   1.233484e-23 
1.115700e+00   1.157059e-23 
1.129300e+00   1.086670e-23 
1.142900e+00   1.021293e-23 
1.156500e+00   9.605185e-24 
1.170100e+00   9.039838e-24 
1.197300e+00   2.972948e-23 
1.210900e+00   2.827566e-23 
1.224500e+00   2.687380e-23 
1.227200e+00   2.660392e-23 
1.229900e+00   2.633694e-23 
1.232700e+00   2.606317e-23 
1.235400e+00   2.580214e-23 
1.238100e+00   2.554405e-23 
1.240800e+00   2.528885e-23 
1.243500e+00   2.503652e-23 
1.246300e+00   2.477788e-23 
1.249000e+00   2.453138e-23 
1.257200e+00   2.379980e-23 
1.259900e+00   2.356443e-23 
1.262600e+00   2.333178e-23 
1.270800e+00   2.264130e-23 
1.281600e+00   2.176776e-23 
1.289800e+00   2.113065e-23 
1.292500e+00   2.092564e-23 
1.295200e+00   2.072294e-23 
1.298000e+00   2.051516e-23 
1.300700e+00   2.031709e-23 
1.303400e+00   2.012125e-23 
1.306100e+00   1.992760e-23 
1.314300e+00   1.935270e-23 
1.330600e+00   1.821763e-23 
1.341500e+00   1.753220e-23 
1.355100e+00   1.671887e-23 
1.360600e+00   1.640256e-23 
1.371400e+00   1.580161e-23 
1.382300e+00   1.522112e-23 
1.390500e+00   1.480087e-23 
1.395900e+00   1.453154e-23 
1.404100e+00   1.413351e-23 
1.406800e+00   1.400526e-23 
1.409500e+00   1.387838e-23 
1.415000e+00   1.362407e-23 
1.417700e+00   1.350123e-23 
1.420400e+00   1.337969e-23 
1.423100e+00   1.325943e-23 
1.425900e+00   1.313607e-23 
1.428600e+00   1.301839e-23 
1.431300e+00   1.290194e-23 
1.436700e+00   1.267269e-23 
1.439500e+00   1.255571e-23 
1.442200e+00   1.244411e-23 
1.444900e+00   1.233368e-23 
1.447600e+00   1.222440e-23 
1.450400e+00   1.211227e-23 
1.453100e+00   1.200529e-23 
1.455800e+00   1.189942e-23 
1.458500e+00   1.179464e-23 
1.461200e+00   1.169096e-23 
1.466700e+00   1.148304e-23 
1.469400e+00   1.138257e-23 
1.472100e+00   1.128313e-23 
1.477600e+00   1.103764e-23 
1.480300e+00   1.094153e-23 
1.488400e+00   1.065906e-23 
1.491200e+00   1.056342e-23 
1.496600e+00   1.038181e-23 
1.551000e+00   8.743178e-24 
1.632700e+00   6.819736e-24 
1.634000e+00   6.793432e-24 
1.636700e+00   6.739177e-24 
1.638700e+00   6.699311e-24 
1.640700e+00   6.659732e-24 
1.642700e+00   6.620425e-24 
1.644700e+00   6.539220e-24 
1.646700e+00   6.500632e-24 
1.648700e+00   6.462304e-24 
1.650700e+00   6.424247e-24 
1.655700e+00   6.330251e-24 
1.660700e+00   6.237869e-24 
1.680700e+00   5.883911e-24 
1.690700e+00   5.715841e-24 
1.700700e+00   5.553406e-24 
1.848100e+00   3.655619e-24 
2.340200e+00   1.079170e-24 
2.829900e+00   3.622114e-25 
3.047600e+00   2.310120e-25 
3.700700e+00   6.255086e-26 
4.000000e+00   3.608870e-26 
4.680300e+00   8.334990e-27 
5.006800e+00   3.986327e-27 
5.387800e+00   1.732590e-27 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_1_000GeV.txt <==
1.200000e-02   9.211613e-21 
1.220000e-02   9.007998e-21 
1.240000e-02   8.818383e-21 
1.260000e-02   8.623948e-21 
1.280000e-02   8.476758e-21 
1.300000e-02   8.322205e-21 
1.320000e-02   8.177911e-21 
1.340000e-02   8.042578e-21 
1.360000e-02   1.180346e-20 
1.380000e-02   1.163972e-20 
1.450000e-02   1.113582e-20 
1.500000e-02   1.082603e-20 
2.000000e-02   8.583686e-21 
2.500000e-02   6.843835e-21 
3.000000e-02   7.365707e-21 
3.500000e-02   6.342803e-21 
4.000000e-02   5.471521e-21 
4.500000e-02   4.698563e-21 
5.000000e-02   4.009480e-21 
5.500000e-02   3.413011e-21 
6.000000e-02   2.913442e-21 
6.500000e-02   2.504450e-21 
7.000000e-02   2.170360e-21 
7.500000e-02   1.403546e-20 
8.000000e-02   1.489464e-20 
8.500000e-02   1.427769e-20 
9.000000e-02   1.358864e-20 
9.523900e-02   1.265293e-20 
1.006800e-01   1.129294e-20 
1.142900e-01   8.178055e-21 
1.197300e-01   7.191906e-21 
1.224500e-01   6.745863e-21 
1.251700e-01   6.328158e-21 
1.278900e-01   5.936827e-21 
1.306100e-01   5.570120e-21 
1.333300e-01   5.226413e-21 
1.360600e-01   4.903109e-21 
1.469400e-01   3.804518e-21 
1.496600e-01   3.571620e-21 
1.551000e-01   3.148917e-21 
1.578200e-01   2.957348e-21 
1.605500e-01   2.777233e-21 
1.659900e-01   3.876312e-21 
1.714300e-01   3.565831e-21 
1.768700e-01   3.871519e-21 
1.795900e-01   3.728711e-21 
1.823100e-01   3.573657e-21 
1.850400e-01   3.416009e-21 
1.877600e-01   3.262293e-21 
1.904800e-01   3.114720e-21 
1.959200e-01   2.840636e-21 
1.986400e-01   2.713493e-21 
2.040800e-01   2.477986e-21 
2.068000e-01   2.369253e-21 
2.095300e-01   2.265772e-21 
2.122500e-01   2.167967e-21 
2.149700e-01   2.075130e-21 
2.204100e-01   1.903162e-21 
2.258500e-01   1.747703e-21 
2.367400e-01   1.793836e-21 
2.476200e-01   1.543030e-21 
2.585100e-01   1.329197e-21 
2.721100e-01   1.109847e-21 
2.857200e-01   9.331262e-22 
2.993200e-01   7.897848e-22 
3.129300e-01   6.724290e-22 
3.401400e-01   4.954691e-22 
3.537400e-01   4.284104e-22 
3.809500e-01   3.242597e-22 
3.945600e-01   2.836417e-22 
4.081700e-01   2.489132e-22 
4.353800e-01   1.933590e-22 
4.625900e-01   1.516890e-22 
4.761900e-01   1.347895e-22 
4.898000e-01   1.199914e-22 
5.034000e-01   1.070166e-22 
5.170100e-01   9.559415e-23 
5.578300e-01   6.874676e-23 
5.714300e-01   6.175983e-23 
5.850400e-01   5.554612e-23 
6.122500e-01   4.508810e-23 
6.666700e-01   3.007617e-23 
6.802800e-01   2.724348e-23 
7.074900e-01   2.281962e-23 
7.347000e-01   1.895309e-23 
7.619100e-01   1.563666e-23 
7.891200e-01   1.294640e-23 
8.163300e-01   1.075394e-23 
8.435400e-01   8.959399e-24 
8.707500e-01   7.485791e-24 
9.115700e-01   5.745243e-24 
9.523900e-01   4.433669e-24 
9.932000e-01   4.692308e-24 
1.020400e+00   3.917894e-24 
1.061200e+00   3.443162e-24 
1.088400e+00   2.881439e-24 
1.102000e+00   2.638412e-24 
1.115700e+00   2.415833e-24 
1.129300e+00   2.214788e-24 
1.142900e+00   2.031670e-24 
1.156500e+00   1.864757e-24 
1.170100e+00   1.712512e-24 
1.197300e+00   5.371677e-24 
1.210900e+00   4.983043e-24 
1.224500e+00   4.618663e-24 
1.227200e+00   4.549495e-24 
1.229900e+00   4.481376e-24 
1.232700e+00   4.411825e-24 
1.235400e+00   4.345810e-24 
1.238100e+00   4.280816e-24 
1.240800e+00   4.216820e-24 
1.243500e+00   4.153819e-24 
1.246300e+00   4.089513e-24 
1.249000e+00   4.028486e-24 
1.257200e+00   3.848897e-24 
1.259900e+00   3.791606e-24 
1.262600e+00   3.735215e-24 
1.270800e+00   3.569257e-24 
1.281600e+00   3.362375e-24 
1.289800e+00   3.213702e-24 
1.292500e+00   3.166270e-24 
1.295200e+00   3.119570e-24 
1.298000e+00   3.071904e-24 
1.300700e+00   3.026659e-24 
1.303400e+00   2.982112e-24 
1.306100e+00   2.938253e-24 
1.314300e+00   2.809143e-24 
1.330600e+00   2.569821e-24 
1.341500e+00   2.421766e-24 
1.355100e+00   2.249449e-24 
1.360600e+00   2.183452e-24 
1.371400e+00   2.059670e-24 
1.382300e+00   1.942163e-24 
1.390500e+00   1.858383e-24 
1.395900e+00   1.804494e-24 
1.404100e+00   1.726885e-24 
1.406800e+00   1.702099e-24 
1.409500e+00   1.677685e-24 
1.415000e+00   1.629076e-24 
1.417700e+00   1.605752e-24 
1.420400e+00   1.582776e-24 
1.423100e+00   1.560143e-24 
1.425900e+00   1.537027e-24 
1.428600e+00   1.515074e-24 
1.431300e+00   1.493447e-24 
1.436700e+00   1.451153e-24 
1.439500e+00   1.429716e-24 
1.442200e+00   1.409359e-24 
1.444900e+00   1.389298e-24 
1.447600e+00   1.369538e-24 
1.450400e+00   1.349353e-24 
1.453100e+00   1.330182e-24 
1.455800e+00   1.311296e-24 
1.458500e+00   1.292688e-24 
1.461200e+00   1.274352e-24 
1.466700e+00   1.237837e-24 
1.469400e+00   1.220311e-24 
1.472100e+00   1.203040e-24 
1.477600e+00   1.168645e-24 
1.480300e+00   1.152133e-24 
1.488400e+00   1.104037e-24 
1.491200e+00   1.087902e-24 
1.496600e+00   1.057467e-24 
1.551000e+00   7.958427e-25 
1.632700e+00   5.218553e-25 
1.634000e+00   5.183842e-25 
1.636700e+00   5.112497e-25 
1.638700e+00   5.060299e-25 
1.640700e+00   5.008662e-25 
1.642700e+00   4.957558e-25 
1.644700e+00   4.906992e-25 
1.646700e+00   4.856942e-25 
1.648700e+00   4.807428e-25 
1.650700e+00   4.758428e-25 
1.655700e+00   4.638144e-25 
1.660700e+00   4.520988e-25 
1.680700e+00   4.081841e-25 
1.690700e+00   3.878879e-25 
1.700700e+00   3.686226e-25 
1.848100e+00   1.748387e-25 
2.340200e+00   1.413640e-26 
2.829900e+00   7.320347e-28 
3.047600e+00   1.142492e-28 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_1_300GeV.txt <==
1.200000e-02   9.239645e-21 
1.220000e-02   9.035818e-21 
1.240000e-02   8.846008e-21 
1.260000e-02   8.651350e-21 
1.280000e-02   8.504066e-21 
1.300000e-02   8.349391e-21 
1.320000e-02   8.204985e-21 
1.340000e-02   8.069563e-21 
1.360000e-02   1.184363e-20 
1.380000e-02   1.167985e-20 
1.450000e-02   1.117596e-20 
1.500000e-02   1.086630e-20 
2.000000e-02   8.626335e-21 
2.500000e-02   6.887040e-21 
3.000000e-02   7.422889e-21 
3.500000e-02   6.400682e-21 
4.000000e-02   5.528901e-21 
4.500000e-02   4.754250e-21 
5.000000e-02   4.062463e-21 
5.500000e-02   3.462743e-21 
6.000000e-02   2.959858e-21 
6.500000e-02   2.547806e-21 
7.000000e-02   2.210982e-21 
7.500000e-02   1.430420e-20 
8.000000e-02   1.520048e-20 
8.500000e-02   1.459173e-20 
9.000000e-02   1.390813e-20 
9.523900e-02   1.297057e-20 
1.006800e-01   1.159495e-20 
1.142900e-01   8.430903e-21 
1.197300e-01   7.426546e-21 
1.224500e-01   6.971771e-21 
1.251700e-01   6.545571e-21 
1.278900e-01   6.145985e-21 
1.306100e-01   5.771243e-21 
1.333300e-01   5.419741e-21 
1.360600e-01   5.088845e-21 
1.469400e-01   3.962303e-21 
1.496600e-01   3.722984e-21 
1.551000e-01   3.288121e-21 
1.578200e-01   3.090802e-21 
1.605500e-01   2.905132e-21 
1.659900e-01   4.060581e-21 
1.714300e-01   3.741789e-21 
1.768700e-01   4.069084e-21 
1.795900e-01   3.922387e-21 
1.823100e-01   3.762540e-21 
1.850400e-01   3.599679e-21 
1.877600e-01   3.440670e-21 
1.904800e-01   3.287870e-21 
1.959200e-01   3.003748e-21 
1.986400e-01   2.871796e-21 
2.040800e-01   2.627119e-21 
2.068000e-01   2.514036e-21 
2.095300e-01   2.406343e-21 
2.122500e-01   2.304490e-21 
2.149700e-01   2.207743e-21 
2.204100e-01   2.028362e-21 
2.258500e-01   1.865981e-21 
2.367400e-01   1.924424e-21 
2.476200e-01   1.661580e-21 
2.585100e-01   1.436722e-21 
2.721100e-01   1.205328e-21 
2.857200e-01   1.018264e-21 
2.993200e-01   8.660136e-22 
3.129300e-01   7.409296e-22 
3.401400e-01   5.513517e-22 
3.537400e-01   4.791160e-22 
3.809500e-01   3.663238e-22 
3.945600e-01   3.220824e-22 
4.081700e-01   2.841119e-22 
4.353800e-01   2.230232e-22 
4.625900e-01   1.768336e-22 
4.761900e-01   1.579820e-22 
4.898000e-01   1.414053e-22 
5.034000e-01   1.268084e-22 
5.170100e-01   1.139021e-22 
5.578300e-01   8.330814e-23 
5.714300e-01   7.527083e-23 
5.850400e-01   6.808968e-23 
6.122500e-01   5.591967e-23 
6.666700e-01   3.820557e-23 
6.802800e-01   3.481931e-23 
7.074900e-01   2.953020e-23 
7.347000e-01   2.483752e-23 
7.619100e-01   2.075411e-23 
7.891200e-01   1.740538e-23 
8.163300e-01   1.464875e-23 
8.435400e-01   1.236852e-23 
8.707500e-01   1.047493e-23 
9.115700e-01   8.207239e-24 
9.523900e-01   6.468821e-24 
9.932000e-01   6.978863e-24 
1.020400e+00   5.913025e-24 
1.061200e+00   5.309080e-24 
1.088400e+00   4.510860e-24 
1.102000e+00   4.162217e-24 
1.115700e+00   3.840854e-24 
1.129300e+00   3.548734e-24 
1.142900e+00   3.280936e-24 
1.156500e+00   3.035261e-24 
1.170100e+00   2.809712e-24 
1.197300e+00   8.984686e-24 
1.210900e+00   8.402635e-24 
1.224500e+00   7.852117e-24 
1.227200e+00   7.747146e-24 
1.229900e+00   7.643605e-24 
1.232700e+00   7.537736e-24 
1.235400e+00   7.437104e-24 
1.238100e+00   7.337882e-24 
1.240800e+00   7.240060e-24 
1.243500e+00   7.143618e-24 
1.246300e+00   7.045034e-24 
1.249000e+00   6.951348e-24 
1.257200e+00   6.674872e-24 
1.259900e+00   6.586430e-24 
1.262600e+00   6.499246e-24 
1.270800e+00   6.241952e-24 
1.281600e+00   5.919619e-24 
1.289800e+00   5.686842e-24 
1.292500e+00   5.612361e-24 
1.295200e+00   5.538925e-24 
1.298000e+00   5.463860e-24 
1.300700e+00   5.392512e-24 
1.303400e+00   5.322161e-24 
1.306100e+00   5.252800e-24 
1.314300e+00   5.048022e-24 
1.330600e+00   4.661481e-24 
1.341500e+00   4.423534e-24 
1.355100e+00   4.144782e-24 
1.360600e+00   4.037457e-24 
1.371400e+00   3.835302e-24 
1.382300e+00   3.642249e-24 
1.390500e+00   3.503894e-24 
1.395900e+00   3.415869e-24 
1.404100e+00   3.286708e-24 
1.406800e+00   3.245336e-24 
1.409500e+00   3.204519e-24 
1.415000e+00   3.123063e-24 
1.417700e+00   3.083895e-24 
1.420400e+00   3.045249e-24 
1.423100e+00   3.007125e-24 
1.425900e+00   2.968126e-24 
1.428600e+00   2.931032e-24 
1.431300e+00   2.894438e-24 
1.436700e+00   2.822704e-24 
1.439500e+00   2.786265e-24 
1.442200e+00   2.751602e-24 
1.444900e+00   2.717396e-24 
1.447600e+00   2.683649e-24 
1.450400e+00   2.649127e-24 
1.453100e+00   2.616286e-24 
1.455800e+00   2.583880e-24 
1.458500e+00   2.551905e-24 
1.461200e+00   2.520351e-24 
1.466700e+00   2.457363e-24 
1.469400e+00   2.427059e-24 
1.472100e+00   2.397153e-24 
1.477600e+00   2.337449e-24 
1.480300e+00   2.308723e-24 
1.488400e+00   2.224788e-24 
1.491200e+00   2.196534e-24 
1.496600e+00   2.143127e-24 
1.551000e+00   1.676251e-24 
1.632700e+00   1.167415e-24 
1.634000e+00   1.160790e-24 
1.636700e+00   1.147158e-24 
1.638700e+00   1.137171e-24 
1.640700e+00   1.127275e-24 
1.642700e+00   1.117471e-24 
1.644700e+00   1.107757e-24 
1.646700e+00   1.098133e-24 
1.648700e+00   1.088598e-24 
1.650700e+00   1.079149e-24 
1.655700e+00   1.055908e-24 
1.660700e+00   1.033196e-24 
1.680700e+00   9.473953e-25 
1.690700e+00   9.073538e-25 
1.700700e+00   8.690971e-25 
1.848100e+00   4.639468e-25 
2.340200e+00   6.344730e-26 
2.829900e+00   9.003553e-27 
3.047600e+00   3.707552e-27 
3.700700e+00   1.357010e-28 
4.000000e+00   1.132572e-29 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_1_500GeV.txt <==
1.200000e-02   9.251980e-21 
1.220000e-02   9.048047e-21 
1.240000e-02   8.858159e-21 
1.260000e-02   8.663395e-21 
1.280000e-02   8.516068e-21 
1.300000e-02   8.361331e-21 
1.320000e-02   8.216880e-21 
1.340000e-02   8.081425e-21 
1.360000e-02   1.186127e-20 
1.380000e-02   1.169747e-20 
1.450000e-02   1.119360e-20 
1.500000e-02   1.088399e-20 
2.000000e-02   8.645083e-21 
2.500000e-02   6.906049e-21 
3.000000e-02   7.448026e-21 
3.500000e-02   6.426147e-21 
4.000000e-02   5.554164e-21 
4.500000e-02   4.778781e-21 
5.000000e-02   4.085810e-21 
5.500000e-02   3.484664e-21 
6.000000e-02   2.980320e-21 
6.500000e-02   2.566921e-21 
7.000000e-02   2.228898e-21 
7.500000e-02   1.442334e-20 
8.000000e-02   1.533626e-20 
8.500000e-02   1.473134e-20 
9.000000e-02   1.405036e-20 
9.523900e-02   1.311216e-20 
1.006800e-01   1.172973e-20 
1.142900e-01   8.544116e-21 
1.197300e-01   7.531744e-21 
1.224500e-01   7.073116e-21 
1.251700e-01   6.643165e-21 
1.278900e-01   6.239933e-21 
1.306100e-01   5.861638e-21 
1.333300e-01   5.506681e-21 
1.360600e-01   5.172417e-21 
1.469400e-01   4.033454e-21 
1.496600e-01   3.791281e-21 
1.551000e-01   3.351000e-21 
1.578200e-01   3.151113e-21 
1.605500e-01   2.962964e-21 
1.659900e-01   4.143588e-21 
1.714300e-01   3.821117e-21 
1.768700e-01   4.158119e-21 
1.795900e-01   4.009711e-21 
1.823100e-01   3.847743e-21 
1.850400e-01   3.682575e-21 
1.877600e-01   3.521217e-21 
1.904800e-01   3.366096e-21 
1.959200e-01   3.077512e-21 
1.986400e-01   2.943421e-21 
2.040800e-01   2.694652e-21 
2.068000e-01   2.579629e-21 
2.095300e-01   2.470056e-21 
2.122500e-01   2.366395e-21 
2.149700e-01   2.267904e-21 
2.204100e-01   2.085209e-21 
2.258500e-01   1.919733e-21 
2.367400e-01   1.983634e-21 
2.476200e-01   1.715419e-21 
2.585100e-01   1.485639e-21 
2.721100e-01   1.248861e-21 
2.857200e-01   1.057171e-21 
2.993200e-01   9.009301e-22 
3.129300e-01   7.723811e-22 
3.401400e-01   5.771351e-22 
3.537400e-01   5.025710e-22 
3.809500e-01   3.858879e-22 
3.945600e-01   3.400109e-22 
4.081700e-01   3.005754e-22 
4.353800e-01   2.369802e-22 
4.625900e-01   1.887364e-22 
4.761900e-01   1.689953e-22 
4.898000e-01   1.516059e-22 
5.034000e-01   1.362668e-22 
5.170100e-01   1.226797e-22 
5.578300e-01   9.035945e-23 
5.714300e-01   8.183574e-23 
5.850400e-01   7.420554e-23 
6.122500e-01   6.123768e-23 
6.666700e-01   4.225445e-23 
6.802800e-01   3.860630e-23 
7.074900e-01   3.291097e-23 
7.347000e-01   2.782485e-23 
7.619100e-01   2.337168e-23 
7.891200e-01   1.970634e-23 
8.163300e-01   1.667446e-23 
8.435400e-01   1.415560e-23 
8.707500e-01   1.205459e-23 
9.115700e-01   9.524534e-24 
9.523900e-01   7.569221e-24 
9.932000e-01   8.232396e-24 
1.020400e+00   7.016066e-24 
1.061200e+00   6.354229e-24 
1.088400e+00   5.431492e-24 
1.102000e+00   5.026945e-24 
1.115700e+00   4.653132e-24 
1.129300e+00   4.312469e-24 
1.142900e+00   3.999398e-24 
1.156500e+00   3.711449e-24 
1.170100e+00   3.446424e-24 
1.197300e+00   1.110039e-23 
1.210900e+00   1.041447e-23 
1.224500e+00   9.763416e-24 
1.227200e+00   9.639039e-24 
1.229900e+00   9.516304e-24 
1.232700e+00   9.390737e-24 
1.235400e+00   9.271312e-24 
1.238100e+00   9.153484e-24 
1.240800e+00   9.037256e-24 
1.243500e+00   8.922608e-24 
1.246300e+00   8.805359e-24 
1.249000e+00   8.693865e-24 
1.257200e+00   8.364482e-24 
1.259900e+00   8.258993e-24 
1.262600e+00   8.154951e-24 
1.270800e+00   7.847578e-24 
1.281600e+00   7.461777e-24 
1.289800e+00   7.182615e-24 
1.292500e+00   7.093190e-24 
1.295200e+00   7.004983e-24 
1.298000e+00   6.914765e-24 
1.300700e+00   6.828961e-24 
1.303400e+00   6.744319e-24 
1.306100e+00   6.660809e-24 
1.314300e+00   6.414017e-24 
1.330600e+00   5.952445e-24 
1.341500e+00   5.664001e-24 
1.355100e+00   5.325233e-24 
1.360600e+00   5.194548e-24 
1.371400e+00   4.947952e-24 
1.382300e+00   4.711926e-24 
1.390500e+00   4.542434e-24 
1.395900e+00   4.434446e-24 
1.404100e+00   4.275753e-24 
1.406800e+00   4.224863e-24 
1.409500e+00   4.174627e-24 
1.415000e+00   4.074296e-24 
1.417700e+00   4.026002e-24 
1.420400e+00   3.978329e-24 
1.423100e+00   3.931269e-24 
1.425900e+00   3.883105e-24 
1.428600e+00   3.837264e-24 
1.431300e+00   3.792014e-24 
1.436700e+00   3.703239e-24 
1.439500e+00   3.658099e-24 
1.442200e+00   3.615135e-24 
1.444900e+00   3.572719e-24 
1.447600e+00   3.530845e-24 
1.450400e+00   3.487978e-24 
1.453100e+00   3.447177e-24 
1.455800e+00   3.406892e-24 
1.458500e+00   3.367121e-24 
1.461200e+00   3.327852e-24 
1.466700e+00   3.249386e-24 
1.469400e+00   3.211602e-24 
1.472100e+00   3.174295e-24 
1.477600e+00   3.093239e-24 
1.480300e+00   3.057377e-24 
1.488400e+00   2.952466e-24 
1.491200e+00   2.917111e-24 
1.496600e+00   2.850218e-24 
1.551000e+00   2.261721e-24 
1.632700e+00   1.610667e-24 
1.634000e+00   1.602105e-24 
1.636700e+00   1.584479e-24 
1.638700e+00   1.571557e-24 
1.640700e+00   1.558749e-24 
1.642700e+00   1.546053e-24 
1.644700e+00   1.533467e-24 
1.646700e+00   1.520993e-24 
1.648700e+00   1.508628e-24 
1.650700e+00   1.496370e-24 
1.655700e+00   1.466191e-24 
1.660700e+00   1.436668e-24 
1.680700e+00   1.324807e-24 
1.690700e+00   1.272419e-24 
1.700700e+00   1.222248e-24 
1.848100e+00   6.842864e-25 
2.340200e+00   1.112788e-25 
2.829900e+00   1.997770e-26 
3.047600e+00   9.068984e-27 
3.700700e+00   7.000322e-28 
4.000000e+00   1.623243e-28 
4.680300e+00   1.240503e-31 
5.006800e+00   0.000000e+00 
5.387800e+00   0.000000e+00 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_20_00GeV.txt <==
1.200000e-02   9.324385e-21 
1.220000e-02   9.119863e-21 
1.240000e-02   8.929441e-21 
1.260000e-02   8.734071e-21 
1.280000e-02   8.586486e-21 
1.300000e-02   8.431393e-21 
1.320000e-02   8.286642e-21 
1.340000e-02   8.150936e-21 
1.360000e-02   1.196458e-20 
1.380000e-02   1.180067e-20 
1.450000e-02   1.129680e-20 
1.500000e-02   1.098751e-20 
2.000000e-02   8.755027e-21 
2.500000e-02   7.017781e-21 
3.000000e-02   7.595377e-21 
3.500000e-02   6.575697e-21 
4.000000e-02   5.702767e-21 
4.500000e-02   4.923243e-21 
5.000000e-02   4.223383e-21 
5.500000e-02   3.613845e-21 
6.000000e-02   3.100921e-21 
6.500000e-02   2.679605e-21 
7.000000e-02   2.334543e-21 
7.500000e-02   1.513461e-20 
8.000000e-02   1.614925e-20 
8.500000e-02   1.556965e-20 
9.000000e-02   1.490716e-20 
9.523900e-02   1.396774e-20 
1.006800e-01   1.254624e-20 
1.142900e-01   9.233917e-21 
1.197300e-01   8.174237e-21 
1.224500e-01   7.692815e-21 
1.251700e-01   7.240621e-21 
1.278900e-01   6.815703e-21 
1.306100e-01   6.416272e-21 
1.333300e-01   6.040738e-21 
1.360600e-01   5.686382e-21 
1.469400e-01   4.473014e-21 
1.496600e-01   4.213665e-21 
1.551000e-01   3.740720e-21 
1.578200e-01   3.525342e-21 
1.605500e-01   3.322195e-21 
1.659900e-01   4.654734e-21 
1.714300e-01   4.310568e-21 
1.768700e-01   4.706743e-21 
1.795900e-01   4.548365e-21 
1.823100e-01   4.373860e-21 
1.850400e-01   4.194946e-21 
1.877600e-01   4.019546e-21 
1.904800e-01   3.850524e-21 
1.959200e-01   3.535197e-21 
1.986400e-01   3.388247e-21 
2.040800e-01   3.114907e-21 
2.068000e-01   2.988210e-21 
2.095300e-01   2.867325e-21 
2.122500e-01   2.752781e-21 
2.149700e-01   2.643778e-21 
2.204100e-01   2.441107e-21 
2.258500e-01   2.256947e-21 
2.367400e-01   2.352351e-21 
2.476200e-01   2.051719e-21 
2.585100e-01   1.792079e-21 
2.721100e-01   1.522600e-21 
2.857200e-01   1.302760e-21 
2.993200e-01   1.122192e-21 
3.129300e-01   9.725089e-22 
3.401400e-01   7.426419e-22 
3.537400e-01   6.538009e-22 
3.809500e-01   5.132213e-22 
3.945600e-01   4.572785e-22 
4.081700e-01   4.087907e-22 
4.353800e-01   3.296841e-22 
4.625900e-01   2.686460e-22 
4.761900e-01   2.433461e-22 
4.898000e-01   2.208649e-22 
5.034000e-01   2.008569e-22 
5.170100e-01   1.829747e-22 
5.578300e-01   1.396644e-22 
5.714300e-01   1.280223e-22 
5.850400e-01   1.175010e-22 
6.122500e-01   9.936374e-23 
6.666700e-01   7.203374e-23 
6.802800e-01   6.664493e-23 
7.074900e-01   5.830899e-23 
7.347000e-01   5.059026e-23 
7.619100e-01   4.359148e-23 
7.891200e-01   3.771387e-23 
8.163300e-01   3.273887e-23 
8.435400e-01   2.853098e-23 
8.707500e-01   2.494683e-23 
9.115700e-01   2.051636e-23 
9.523900e-01   1.697316e-23 
9.932000e-01   1.933439e-23 
1.020400e+00   1.693619e-23 
1.061200e+00   1.600288e-23 
1.088400e+00   1.406617e-23 
1.102000e+00   1.320248e-23 
1.115700e+00   1.239538e-23 
1.129300e+00   1.165148e-23 
1.142900e+00   1.096007e-23 
1.156500e+00   1.031689e-23 
1.170100e+00   9.718146e-24 
1.197300e+00   3.197219e-23 
1.210900e+00   3.043548e-23 
1.224500e+00   2.895206e-23 
1.227200e+00   2.866634e-23 
1.229900e+00   2.838363e-23 
1.232700e+00   2.809368e-23 
1.235400e+00   2.781722e-23 
1.238100e+00   2.754380e-23 
1.240800e+00   2.727340e-23 
1.243500e+00   2.700602e-23 
1.246300e+00   2.673190e-23 
1.249000e+00   2.647059e-23 
1.257200e+00   2.569490e-23 
1.259900e+00   2.544527e-23 
1.262600e+00   2.519844e-23 
1.270800e+00   2.446578e-23 
1.281600e+00   2.353843e-23 
1.289800e+00   2.286169e-23 
1.292500e+00   2.264388e-23 
1.295200e+00   2.242849e-23 
1.298000e+00   2.220766e-23 
1.300700e+00   2.199712e-23 
1.303400e+00   2.178893e-23 
1.306100e+00   2.158303e-23 
1.314300e+00   2.097160e-23 
1.330600e+00   1.976280e-23 
1.341500e+00   1.903279e-23 
1.355100e+00   1.816600e-23 
1.360600e+00   1.782872e-23 
1.371400e+00   1.718767e-23 
1.382300e+00   1.656807e-23 
1.390500e+00   1.611929e-23 
1.395900e+00   1.583158e-23 
1.404100e+00   1.540622e-23 
1.406800e+00   1.526913e-23 
1.409500e+00   1.513347e-23 
1.415000e+00   1.486153e-23 
1.417700e+00   1.473014e-23 
1.420400e+00   1.460012e-23 
1.423100e+00   1.447147e-23 
1.425900e+00   1.433945e-23 
1.428600e+00   1.421350e-23 
1.431300e+00   1.408887e-23 
1.436700e+00   1.384345e-23 
1.439500e+00   1.371818e-23 
1.442200e+00   1.359866e-23 
1.444900e+00   1.348038e-23 
1.447600e+00   1.336330e-23 
1.450400e+00   1.324317e-23 
1.453100e+00   1.312853e-23 
1.455800e+00   1.301506e-23 
1.458500e+00   1.290275e-23 
1.461200e+00   1.279159e-23 
1.466700e+00   1.256865e-23 
1.469400e+00   1.246089e-23 
1.472100e+00   1.235423e-23 
1.477600e+00   1.209009e-23 
1.480300e+00   1.198695e-23 
1.488400e+00   1.168373e-23 
1.491200e+00   1.158102e-23 
1.496600e+00   1.138597e-23 
1.551000e+00   9.623340e-24 
1.632700e+00   7.546999e-24 
1.634000e+00   7.518537e-24 
1.636700e+00   7.459824e-24 
1.638700e+00   7.416686e-24 
1.640700e+00   7.373847e-24 
1.642700e+00   7.331295e-24 
1.644700e+00   7.242680e-24 
1.646700e+00   7.200890e-24 
1.648700e+00   7.159388e-24 
1.650700e+00   7.118173e-24 
1.655700e+00   7.016355e-24 
1.660700e+00   6.916265e-24 
1.680700e+00   6.532502e-24 
1.690700e+00   6.350130e-24 
1.700700e+00   6.173786e-24 
1.848100e+00   4.104631e-24 
2.340200e+00   1.253581e-24 
2.829900e+00   4.361650e-25 
3.047600e+00   2.828374e-25 
3.700700e+00   8.077313e-26 
4.000000e+00   4.781160e-26 
4.680300e+00   1.185035e-26 
5.006800e+00   5.909431e-27 
5.387800e+00   2.712955e-27 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_2_000GeV.txt <==
1.200000e-02   9.271840e-21 
1.220000e-02   9.067753e-21 
1.240000e-02   8.877719e-21 
1.260000e-02   8.682794e-21 
1.280000e-02   8.535399e-21 
1.300000e-02   8.380567e-21 
1.320000e-02   8.236039e-21 
1.340000e-02   8.100511e-21 
1.360000e-02   1.188966e-20 
1.380000e-02   1.172582e-20 
1.450000e-02   1.122197e-20 
1.500000e-02   1.091244e-20 
2.000000e-02   8.675263e-21 
2.500000e-02   6.936686e-21 
3.000000e-02   7.488499e-21 
3.500000e-02   6.467182e-21 
4.000000e-02   5.594895e-21 
4.500000e-02   4.818352e-21 
5.000000e-02   4.123480e-21 
5.500000e-02   3.520032e-21 
6.000000e-02   3.013339e-21 
6.500000e-02   2.597770e-21 
7.000000e-02   2.257814e-21 
7.500000e-02   1.461648e-20 
8.000000e-02   1.555661e-20 
8.500000e-02   1.495814e-20 
9.000000e-02   1.428170e-20 
9.523900e-02   1.334275e-20 
1.006800e-01   1.194944e-20 
1.142900e-01   8.729061e-21 
1.197300e-01   7.703753e-21 
1.224500e-01   7.238901e-21 
1.251700e-01   6.802889e-21 
1.278900e-01   6.393746e-21 
1.306100e-01   6.009695e-21 
1.333300e-01   5.649144e-21 
1.360600e-01   5.309426e-21 
1.469400e-01   4.150301e-21 
1.496600e-01   3.903487e-21 
1.551000e-01   3.454386e-21 
1.578200e-01   3.250323e-21 
1.605500e-01   3.058133e-21 
1.659900e-01   4.279770e-21 
1.714300e-01   3.951359e-21 
1.768700e-01   4.304239e-21 
1.795900e-01   4.153084e-21 
1.823100e-01   3.987691e-21 
1.850400e-01   3.818785e-21 
1.877600e-01   3.653614e-21 
1.904800e-01   3.494725e-21 
1.959200e-01   3.198899e-21 
1.986400e-01   3.061331e-21 
2.040800e-01   2.805922e-21 
2.068000e-01   2.687746e-21 
2.095300e-01   2.575118e-21 
2.122500e-01   2.468519e-21 
2.149700e-01   2.367192e-21 
2.204100e-01   2.179111e-21 
2.258500e-01   2.008599e-21 
2.367400e-01   2.081329e-21 
2.476200e-01   1.804365e-21 
2.585100e-01   1.566536e-21 
2.721100e-01   1.320963e-21 
2.857200e-01   1.121709e-21 
2.993200e-01   9.589336e-22 
3.129300e-01   8.247166e-22 
3.401400e-01   6.202007e-22 
3.537400e-01   5.418140e-22 
3.809500e-01   4.187467e-22 
3.945600e-01   3.701854e-22 
4.081700e-01   3.283348e-22 
4.353800e-01   2.606154e-22 
4.625900e-01   2.089828e-22 
4.761900e-01   1.877713e-22 
4.898000e-01   1.690374e-22 
5.034000e-01   1.524681e-22 
5.170100e-01   1.377517e-22 
5.578300e-01   1.025568e-22 
5.714300e-01   9.322022e-23 
5.850400e-01   8.483830e-23 
6.122500e-01   7.053145e-23 
6.666700e-01   4.939964e-23 
6.802800e-01   4.530731e-23 
7.074900e-01   3.892853e-23 
7.347000e-01   3.317243e-23 
7.619100e-01   2.808316e-23 
7.891200e-01   2.386799e-23 
8.163300e-01   2.035898e-23 
8.435400e-01   1.742479e-23 
8.707500e-01   1.496117e-23 
9.115700e-01   1.196996e-23 
9.523900e-01   9.637408e-24 
9.932000e-01   1.061595e-23 
1.020400e+00   9.126714e-24 
1.061200e+00   8.374565e-24 
1.088400e+00   7.222731e-24 
1.102000e+00   6.714939e-24 
1.115700e+00   6.244022e-24 
1.129300e+00   5.813289e-24 
1.142900e+00   5.415983e-24 
1.156500e+00   5.049221e-24 
1.170100e+00   4.710379e-24 
1.197300e+00   1.532389e-23 
1.210900e+00   1.444492e-23 
1.224500e+00   1.360618e-23 
1.227200e+00   1.342666e-23 
1.229900e+00   1.326806e-23 
1.232700e+00   1.310567e-23 
1.235400e+00   1.295111e-23 
1.238100e+00   1.279850e-23 
1.240800e+00   1.264783e-23 
1.243500e+00   1.249908e-23 
1.246300e+00   1.234683e-23 
1.249000e+00   1.220195e-23 
1.257200e+00   1.177324e-23 
1.259900e+00   1.163573e-23 
1.262600e+00   1.149999e-23 
1.270800e+00   1.109834e-23 
1.281600e+00   1.059282e-23 
1.289800e+00   1.022601e-23 
1.292500e+00   1.010834e-23 
1.295200e+00   9.992150e-24 
1.298000e+00   9.873225e-24 
1.300700e+00   9.760035e-24 
1.303400e+00   9.648275e-24 
1.306100e+00   9.537938e-24 
1.314300e+00   9.211322e-24 
1.330600e+00   8.598270e-24 
1.341500e+00   8.213610e-24 
1.355100e+00   7.760203e-24 
1.360600e+00   7.584789e-24 
1.371400e+00   7.252998e-24 
1.382300e+00   6.934393e-24 
1.390500e+00   6.704942e-24 
1.395900e+00   6.558452e-24 
1.404100e+00   6.342738e-24 
1.406800e+00   6.273447e-24 
1.409500e+00   6.204994e-24 
1.415000e+00   6.068103e-24 
1.417700e+00   6.002129e-24 
1.420400e+00   5.936948e-24 
1.423100e+00   5.872555e-24 
1.425900e+00   5.806592e-24 
1.428600e+00   5.743769e-24 
1.431300e+00   5.681695e-24 
1.436700e+00   5.559767e-24 
1.439500e+00   5.497689e-24 
1.442200e+00   5.438559e-24 
1.444900e+00   5.380132e-24 
1.447600e+00   5.322398e-24 
1.450400e+00   5.263254e-24 
1.453100e+00   5.206908e-24 
1.455800e+00   5.151237e-24 
1.458500e+00   5.096222e-24 
1.461200e+00   5.041858e-24 
1.466700e+00   4.933096e-24 
1.469400e+00   4.880656e-24 
1.472100e+00   4.828834e-24 
1.477600e+00   4.725148e-24 
1.480300e+00   4.675152e-24 
1.488400e+00   4.528651e-24 
1.491200e+00   4.479199e-24 
1.496600e+00   4.385508e-24 
1.551000e+00   3.553702e-24 
1.632700e+00   2.613505e-24 
1.634000e+00   2.600963e-24 
1.636700e+00   2.575124e-24 
1.638700e+00   2.556165e-24 
1.640700e+00   2.537363e-24 
1.642700e+00   2.518711e-24 
1.644700e+00   2.500212e-24 
1.646700e+00   2.481862e-24 
1.648700e+00   2.463659e-24 
1.650700e+00   2.445605e-24 
1.655700e+00   2.401103e-24 
1.660700e+00   2.357492e-24 
1.680700e+00   2.191577e-24 
1.690700e+00   2.113476e-24 
1.700700e+00   2.038430e-24 
1.848100e+00   1.204930e-24 
2.340200e+00   2.431299e-25 
2.829900e+00   5.619087e-26 
3.047600e+00   3.053306e-26 
3.700700e+00   4.377504e-27 
4.000000e+00   1.678358e-27 
4.680300e+00   1.059726e-28 
5.006800e+00   1.909024e-29 
5.387800e+00   1.841166e-31 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_2_500GeV.txt <==
1.200000e-02   9.283652e-21 
1.220000e-02   9.079469e-21 
1.240000e-02   8.889353e-21 
1.260000e-02   8.694327e-21 
1.280000e-02   8.546893e-21 
1.300000e-02   8.392000e-21 
1.320000e-02   8.247428e-21 
1.340000e-02   8.111861e-21 
1.360000e-02   1.190653e-20 
1.380000e-02   1.174268e-20 
1.450000e-02   1.123882e-20 
1.500000e-02   1.092935e-20 
2.000000e-02   8.693209e-21 
2.500000e-02   6.954910e-21 
3.000000e-02   7.512556e-21 
3.500000e-02   6.491584e-21 
4.000000e-02   5.619136e-21 
4.500000e-02   4.841908e-21 
5.000000e-02   4.145912e-21 
5.500000e-02   3.541097e-21 
6.000000e-02   3.033005e-21 
6.500000e-02   2.616145e-21 
7.000000e-02   2.275040e-21 
7.500000e-02   1.473207e-20 
8.000000e-02   1.568862e-20 
8.500000e-02   1.509417e-20 
9.000000e-02   1.442063e-20 
9.523900e-02   1.348136e-20 
1.006800e-01   1.208164e-20 
1.142900e-01   8.840582e-21 
1.197300e-01   7.807564e-21 
1.224500e-01   7.339000e-21 
1.251700e-01   6.899364e-21 
1.278900e-01   6.486691e-21 
1.306100e-01   6.099206e-21 
1.333300e-01   5.735310e-21 
1.360600e-01   5.392327e-21 
1.469400e-01   4.221121e-21 
1.496600e-01   3.971518e-21 
1.551000e-01   3.517123e-21 
1.578200e-01   3.310550e-21 
1.605500e-01   3.115931e-21 
1.659900e-01   4.362209e-21 
1.714300e-01   4.030261e-21 
1.768700e-01   4.392721e-21 
1.795900e-01   4.239935e-21 
1.823100e-01   4.072498e-21 
1.850400e-01   3.901358e-21 
1.877600e-01   3.733907e-21 
1.904800e-01   3.572761e-21 
1.959200e-01   3.272594e-21 
1.986400e-01   3.132936e-21 
2.040800e-01   2.873541e-21 
2.068000e-01   2.753472e-21 
2.095300e-01   2.639010e-21 
2.122500e-01   2.530647e-21 
2.149700e-01   2.427616e-21 
2.204100e-01   2.236297e-21 
2.258500e-01   2.062757e-21 
2.367400e-01   2.140703e-21 
2.476200e-01   1.858483e-21 
2.585100e-01   1.615820e-21 
2.721100e-01   1.364952e-21 
2.857200e-01   1.161142e-21 
2.993200e-01   9.944317e-22 
3.129300e-01   8.567965e-22 
3.401400e-01   6.466823e-22 
3.537400e-01   5.659883e-22 
3.809500e-01   4.390601e-22 
3.945600e-01   3.888728e-22 
4.081700e-01   3.455612e-22 
4.353800e-01   2.753388e-22 
4.625900e-01   2.216379e-22 
4.761900e-01   1.995320e-22 
4.898000e-01   1.799795e-22 
5.034000e-01   1.626598e-22 
5.170100e-01   1.472538e-22 
5.578300e-01   1.102916e-22 
5.714300e-01   1.004564e-22 
5.850400e-01   9.161252e-23 
6.122500e-01   7.648089e-23 
6.666700e-01   5.402274e-23 
6.802800e-01   4.965430e-23 
7.074900e-01   4.285367e-23 
7.347000e-01   3.667888e-23 
7.619100e-01   3.118804e-23 
7.891200e-01   2.662451e-23 
8.163300e-01   2.281211e-23 
8.435400e-01   1.960598e-23 
8.707500e-01   1.691032e-23 
9.115700e-01   1.362263e-23 
9.523900e-01   1.104461e-23 
9.932000e-01   1.225785e-23 
1.020400e+00   1.058819e-23 
1.061200e+00   9.786622e-24 
1.088400e+00   8.481356e-24 
1.102000e+00   7.904230e-24 
1.115700e+00   7.367932e-24 
1.129300e+00   6.876453e-24 
1.142900e+00   6.422214e-24 
1.156500e+00   6.002075e-24 
1.170100e+00   5.613149e-24 
1.197300e+00   1.834350e-23 
1.210900e+00   1.733483e-23 
1.224500e+00   1.636951e-23 
1.227200e+00   1.618434e-23 
1.229900e+00   1.600138e-23 
1.232700e+00   1.581395e-23 
1.235400e+00   1.563546e-23 
1.238100e+00   1.545917e-23 
1.240800e+00   1.528504e-23 
1.243500e+00   1.511305e-23 
1.246300e+00   1.493695e-23 
1.249000e+00   1.476927e-23 
1.257200e+00   1.427274e-23 
1.259900e+00   1.411333e-23 
1.262600e+00   1.395591e-23 
1.270800e+00   1.348972e-23 
1.281600e+00   1.290208e-23 
1.289800e+00   1.247505e-23 
1.292500e+00   1.233793e-23 
1.295200e+00   1.220250e-23 
1.298000e+00   1.206381e-23 
1.300700e+00   1.193175e-23 
1.303400e+00   1.180131e-23 
1.306100e+00   1.167247e-23 
1.314300e+00   1.129076e-23 
1.330600e+00   1.057290e-23 
1.341500e+00   1.012152e-23 
1.355100e+00   9.588420e-24 
1.360600e+00   9.381848e-24 
1.371400e+00   8.990638e-24 
1.382300e+00   8.614311e-24 
1.390500e+00   8.319750e-24 
1.395900e+00   8.146451e-24 
1.404100e+00   7.890994e-24 
1.406800e+00   7.808859e-24 
1.409500e+00   7.727686e-24 
1.415000e+00   7.565253e-24 
1.417700e+00   7.486923e-24 
1.420400e+00   7.409495e-24 
1.423100e+00   7.332975e-24 
1.425900e+00   7.254557e-24 
1.428600e+00   7.179825e-24 
1.431300e+00   7.105964e-24 
1.436700e+00   6.960790e-24 
1.439500e+00   6.886824e-24 
1.442200e+00   6.816338e-24 
1.444900e+00   6.746667e-24 
1.447600e+00   6.677790e-24 
1.450400e+00   6.607195e-24 
1.453100e+00   6.539922e-24 
1.455800e+00   6.473409e-24 
1.458500e+00   6.407663e-24 
1.461200e+00   6.342661e-24 
1.466700e+00   6.212532e-24 
1.469400e+00   6.149749e-24 
1.472100e+00   6.087683e-24 
1.477600e+00   5.963415e-24 
1.480300e+00   5.903452e-24 
1.488400e+00   5.727598e-24 
1.491200e+00   5.668184e-24 
1.496600e+00   5.555543e-24 
1.551000e+00   4.550800e-24 
1.632700e+00   3.402540e-24 
1.634000e+00   3.387111e-24 
1.636700e+00   3.355311e-24 
1.638700e+00   3.331972e-24 
1.640700e+00   3.308813e-24 
1.642700e+00   3.285836e-24 
1.644700e+00   3.263035e-24 
1.646700e+00   3.240414e-24 
1.648700e+00   3.217965e-24 
1.650700e+00   3.195691e-24 
1.655700e+00   3.140762e-24 
1.660700e+00   3.086882e-24 
1.680700e+00   2.881473e-24 
1.690700e+00   2.784536e-24 
1.700700e+00   2.691229e-24 
1.848100e+00   1.653046e-24 
2.340200e+00   3.679645e-25 
2.829900e+00   9.569888e-26 
3.047600e+00   5.517645e-26 
3.700700e+00   9.698362e-27 
4.000000e+00   4.210018e-27 
4.680300e+00   4.554253e-28 
5.006800e+00   1.446558e-28 
5.387800e+00   2.008152e-29 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_3_000GeV.txt <==
1.200000e-02   9.291489e-21 
1.220000e-02   9.087240e-21 
1.240000e-02   8.897063e-21 
1.260000e-02   8.701970e-21 
1.280000e-02   8.554508e-21 
1.300000e-02   8.399582e-21 
1.320000e-02   8.254970e-21 
1.340000e-02   8.119381e-21 
1.360000e-02   1.191770e-20 
1.380000e-02   1.175384e-20 
1.450000e-02   1.124998e-20 
1.500000e-02   1.094055e-20 
2.000000e-02   8.705103e-21 
2.500000e-02   6.967000e-21 
3.000000e-02   7.528499e-21 
3.500000e-02   6.507760e-21 
4.000000e-02   5.635212e-21 
4.500000e-02   4.857539e-21 
5.000000e-02   4.160794e-21 
5.500000e-02   3.555071e-21 
6.000000e-02   3.046052e-21 
6.500000e-02   2.628335e-21 
7.000000e-02   2.286470e-21 
7.500000e-02   1.480899e-20 
8.000000e-02   1.577655e-20 
8.500000e-02   1.518482e-20 
9.000000e-02   1.451327e-20 
9.523900e-02   1.357387e-20 
1.006800e-01   1.216991e-20 
1.142900e-01   8.915147e-21 
1.197300e-01   7.877014e-21 
1.224500e-01   7.405985e-21 
1.251700e-01   6.963944e-21 
1.278900e-01   6.548923e-21 
1.306100e-01   6.159155e-21 
1.333300e-01   5.793029e-21 
1.360600e-01   5.447873e-21 
1.469400e-01   4.268624e-21 
1.496600e-01   4.017161e-21 
1.551000e-01   3.559235e-21 
1.578200e-01   3.350986e-21 
1.605500e-01   3.154747e-21 
1.659900e-01   4.417463e-21 
1.714300e-01   4.083169e-21 
1.768700e-01   4.452029e-21 
1.795900e-01   4.298163e-21 
1.823100e-01   4.129372e-21 
1.850400e-01   3.956742e-21 
1.877600e-01   3.787775e-21 
1.904800e-01   3.625123e-21 
1.959200e-01   3.322064e-21 
1.986400e-01   3.181017e-21 
2.040800e-01   2.918965e-21 
2.068000e-01   2.797632e-21 
2.095300e-01   2.681949e-21 
2.122500e-01   2.572408e-21 
2.149700e-01   2.468240e-21 
2.204100e-01   2.274760e-21 
2.258500e-01   2.099201e-21 
2.367400e-01   2.180576e-21 
2.476200e-01   1.894852e-21 
2.585100e-01   1.648960e-21 
2.721100e-01   1.394557e-21 
2.857200e-01   1.187703e-21 
2.993200e-01   1.018363e-21 
3.129300e-01   8.784417e-22 
3.401400e-01   6.645827e-22 
3.537400e-01   5.823448e-22 
3.809500e-01   4.528321e-22 
3.945600e-01   4.015556e-22 
4.081700e-01   3.572650e-22 
4.353800e-01   2.853641e-22 
4.625900e-01   2.302791e-22 
4.761900e-01   2.075714e-22 
4.898000e-01   1.874678e-22 
5.034000e-01   1.696429e-22 
5.170100e-01   1.537718e-22 
5.578300e-01   1.156201e-22 
5.714300e-01   1.054473e-22 
5.850400e-01   9.629055e-23 
6.122500e-01   8.059924e-23 
6.666700e-01   5.723775e-23 
6.802800e-01   5.268096e-23 
7.074900e-01   4.558769e-23 
7.347000e-01   3.912974e-23 
7.619100e-01   3.336532e-23 
7.891200e-01   2.856401e-23 
8.163300e-01   2.453601e-23 
8.435400e-01   2.115584e-23 
8.707500e-01   1.830110e-23 
9.115700e-01   1.480945e-23 
9.523900e-01   1.205504e-23 
9.932000e-01   1.344697e-23 
1.020400e+00   1.164995e-23 
1.061200e+00   1.081816e-23 
1.088400e+00   9.403733e-24 
1.102000e+00   8.777195e-24 
1.115700e+00   8.194296e-24 
1.129300e+00   7.659434e-24 
1.142900e+00   7.164492e-24 
1.156500e+00   6.706138e-24 
1.170100e+00   6.281334e-24 
1.197300e+00   2.058103e-23 
1.210900e+00   1.948004e-23 
1.224500e+00   1.842444e-23 
1.227200e+00   1.822176e-23 
1.229900e+00   1.802144e-23 
1.232700e+00   1.781618e-23 
1.235400e+00   1.762065e-23 
1.238100e+00   1.742748e-23 
1.240800e+00   1.723661e-23 
1.243500e+00   1.704807e-23 
1.246300e+00   1.685495e-23 
1.249000e+00   1.667104e-23 
1.257200e+00   1.609507e-23 
1.259900e+00   1.592015e-23 
1.262600e+00   1.574735e-23 
1.270800e+00   1.523538e-23 
1.281600e+00   1.458946e-23 
1.289800e+00   1.411965e-23 
1.292500e+00   1.396873e-23 
1.295200e+00   1.381961e-23 
1.298000e+00   1.366688e-23 
1.300700e+00   1.352141e-23 
1.303400e+00   1.337767e-23 
1.306100e+00   1.323568e-23 
1.314300e+00   1.281476e-23 
1.330600e+00   1.202227e-23 
1.341500e+00   1.152332e-23 
1.355100e+00   1.093335e-23 
1.360600e+00   1.070455e-23 
1.371400e+00   1.027087e-23 
1.382300e+00   9.853270e-24 
1.390500e+00   9.551794e-24 
1.395900e+00   9.358969e-24 
1.404100e+00   9.074561e-24 
1.406800e+00   8.983066e-24 
1.409500e+00   8.892620e-24 
1.415000e+00   8.711553e-24 
1.417700e+00   8.624204e-24 
1.420400e+00   8.537839e-24 
1.423100e+00   8.452454e-24 
1.425900e+00   8.364937e-24 
1.428600e+00   8.281514e-24 
1.431300e+00   8.199037e-24 
1.436700e+00   8.036853e-24 
1.439500e+00   7.954197e-24 
1.442200e+00   7.875404e-24 
1.444900e+00   7.797498e-24 
1.447600e+00   7.720462e-24 
1.450400e+00   7.641485e-24 
1.453100e+00   7.566193e-24 
1.455800e+00   7.491744e-24 
1.458500e+00   7.418127e-24 
1.461200e+00   7.345324e-24 
1.466700e+00   7.199526e-24 
1.469400e+00   7.129154e-24 
1.472100e+00   7.059564e-24 
1.477600e+00   6.920173e-24 
1.480300e+00   6.852888e-24 
1.488400e+00   6.655449e-24 
1.491200e+00   6.588708e-24 
1.496600e+00   6.462119e-24 
1.551000e+00   5.329671e-24 
1.632700e+00   4.026580e-24 
1.634000e+00   4.008990e-24 
1.636700e+00   3.972733e-24 
1.638700e+00   3.946114e-24 
1.640700e+00   3.919696e-24 
1.642700e+00   3.893479e-24 
1.644700e+00   3.867458e-24 
1.646700e+00   3.841637e-24 
1.648700e+00   3.816010e-24 
1.650700e+00   3.790576e-24 
1.655700e+00   3.727825e-24 
1.660700e+00   3.666245e-24 
1.680700e+00   3.431171e-24 
1.690700e+00   3.320057e-24 
1.700700e+00   3.212991e-24 
1.848100e+00   1.994852e-24 
2.340200e+00   4.805722e-25 
2.829900e+00   1.350105e-25 
3.047600e+00   7.636124e-26 
3.700700e+00   1.610114e-26 
4.000000e+00   7.521014e-27 
4.680300e+00   1.054648e-27 
5.006800e+00   4.076446e-28 
5.387800e+00   9.360797e-29 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_4_000GeV.txt <==
1.200000e-02   9.301230e-21 
1.220000e-02   9.096903e-21 
1.240000e-02   8.906653e-21 
1.260000e-02   8.711477e-21 
1.280000e-02   8.563982e-21 
1.300000e-02   8.409006e-21 
1.320000e-02   8.264355e-21 
1.340000e-02   8.128726e-21 
1.360000e-02   1.193160e-20 
1.380000e-02   1.176773e-20 
1.450000e-02   1.126386e-20 
1.500000e-02   1.095447e-20 
2.000000e-02   8.719893e-21 
2.500000e-02   6.982034e-21 
3.000000e-02   7.548314e-21 
3.500000e-02   6.527882e-21 
4.000000e-02   5.655211e-21 
4.500000e-02   4.876984e-21 
5.000000e-02   4.179316e-21 
5.500000e-02   3.572463e-21 
6.000000e-02   3.062289e-21 
6.500000e-02   2.643508e-21 
7.000000e-02   2.300696e-21 
7.500000e-02   1.490498e-20 
8.000000e-02   1.588633e-20 
8.500000e-02   1.529809e-20 
9.000000e-02   1.462911e-20 
9.523900e-02   1.368960e-20 
1.006800e-01   1.228041e-20 
1.142900e-01   9.008599e-21 
1.197300e-01   7.964093e-21 
1.224500e-01   7.489991e-21 
1.251700e-01   7.044950e-21 
1.278900e-01   6.627012e-21 
1.306100e-01   6.234389e-21 
1.333300e-01   5.865489e-21 
1.360600e-01   5.517618e-21 
1.469400e-01   4.328319e-21 
1.496600e-01   4.074539e-21 
1.551000e-01   3.612195e-21 
1.578200e-01   3.401851e-21 
1.605500e-01   3.203583e-21 
1.659900e-01   4.486847e-21 
1.714300e-01   4.149630e-21 
1.768700e-01   4.526509e-21 
1.795900e-01   4.371305e-21 
1.823100e-01   4.200823e-21 
1.850400e-01   4.026340e-21 
1.877600e-01   3.855478e-21 
1.904800e-01   3.690950e-21 
1.959200e-01   3.384275e-21 
1.986400e-01   3.241492e-21 
2.040800e-01   2.976120e-21 
2.068000e-01   2.853207e-21 
2.095300e-01   2.735994e-21 
2.122500e-01   2.624982e-21 
2.149700e-01   2.519392e-21 
2.204100e-01   2.323212e-21 
2.258500e-01   2.145124e-21 
2.367400e-01   2.230724e-21 
2.476200e-01   1.940616e-21 
2.585100e-01   1.690686e-21 
2.721100e-01   1.431857e-21 
2.857200e-01   1.221192e-21 
2.993200e-01   1.048556e-21 
3.129300e-01   9.057728e-22 
3.401400e-01   6.872201e-22 
3.537400e-01   6.030468e-22 
3.809500e-01   4.702918e-22 
3.945600e-01   4.176491e-22 
4.081700e-01   3.721294e-22 
4.353800e-01   2.981209e-22 
4.625900e-01   2.412958e-22 
4.761900e-01   2.178313e-22 
4.898000e-01   1.970339e-22 
5.034000e-01   1.785724e-22 
5.170100e-01   1.621155e-22 
5.578300e-01   1.224629e-22 
5.714300e-01   1.118635e-22 
5.850400e-01   1.023109e-22 
6.122500e-01   8.591103e-23 
6.666700e-01   6.140305e-23 
6.802800e-01   5.660658e-23 
7.074900e-01   4.915146e-23 
7.347000e-01   4.233050e-23 
7.619100e-01   3.621360e-23 
7.891200e-01   3.110550e-23 
8.163300e-01   2.680783e-23 
8.435400e-01   2.319267e-23 
8.707500e-01   2.013126e-23 
9.115700e-01   1.637431e-23 
9.523900e-01   1.339749e-23 
9.932000e-01   1.503784e-23 
1.020400e+00   1.307510e-23 
1.061200e+00   1.220294e-23 
1.088400e+00   1.064605e-23 
1.102000e+00   9.954914e-24 
1.115700e+00   9.311009e-24 
1.129300e+00   8.719332e-24 
1.142900e+00   8.171053e-24 
1.156500e+00   7.662559e-24 
1.170100e+00   7.190627e-24 
1.197300e+00   2.358709e-23 
1.210900e+00   2.236795e-23 
1.224500e+00   2.119652e-23 
1.227200e+00   2.097138e-23 
1.229900e+00   2.074877e-23 
1.232700e+00   2.052062e-23 
1.235400e+00   2.030321e-23 
1.238100e+00   2.008833e-23 
1.240800e+00   1.987599e-23 
1.243500e+00   1.966613e-23 
1.246300e+00   1.945113e-23 
1.249000e+00   1.924631e-23 
1.257200e+00   1.863908e-23 
1.259900e+00   1.844391e-23 
1.262600e+00   1.825106e-23 
1.270800e+00   1.767930e-23 
1.281600e+00   1.695719e-23 
1.289800e+00   1.643141e-23 
1.292500e+00   1.626239e-23 
1.295200e+00   1.609536e-23 
1.298000e+00   1.592421e-23 
1.300700e+00   1.576115e-23 
1.303400e+00   1.560000e-23 
1.306100e+00   1.544072e-23 
1.314300e+00   1.496834e-23 
1.330600e+00   1.404189e-23 
1.341500e+00   1.348125e-23 
1.355100e+00   1.281742e-23 
1.360600e+00   1.255970e-23 
1.371400e+00   1.207077e-23 
1.382300e+00   1.159938e-23 
1.390500e+00   1.125868e-23 
1.395900e+00   1.104062e-23 
1.404100e+00   1.071872e-23 
1.406800e+00   1.061511e-23 
1.409500e+00   1.051263e-23 
1.415000e+00   1.030742e-23 
1.417700e+00   1.020836e-23 
1.420400e+00   1.011041e-23 
1.423100e+00   1.001353e-23 
1.425900e+00   9.914189e-24 
1.428600e+00   9.819480e-24 
1.431300e+00   9.725800e-24 
1.436700e+00   9.541526e-24 
1.439500e+00   9.447562e-24 
1.442200e+00   9.357959e-24 
1.444900e+00   9.269338e-24 
1.447600e+00   9.181680e-24 
1.450400e+00   9.091788e-24 
1.453100e+00   9.006060e-24 
1.455800e+00   8.921267e-24 
1.458500e+00   8.837392e-24 
1.461200e+00   8.754425e-24 
1.466700e+00   8.588176e-24 
1.469400e+00   8.507900e-24 
1.472100e+00   8.428487e-24 
1.477600e+00   8.236402e-24 
1.480300e+00   8.159763e-24 
1.488400e+00   7.934725e-24 
1.491200e+00   7.858608e-24 
1.496600e+00   7.714172e-24 
1.551000e+00   6.417697e-24 
1.632700e+00   4.914062e-24 
1.634000e+00   4.893658e-24 
1.636700e+00   4.851588e-24 
1.638700e+00   4.820696e-24 
1.640700e+00   4.790030e-24 
1.642700e+00   4.759590e-24 
1.644700e+00   4.700127e-24 
1.646700e+00   4.670263e-24 
1.648700e+00   4.640613e-24 
1.650700e+00   4.611183e-24 
1.655700e+00   4.538542e-24 
1.660700e+00   4.467216e-24 
1.680700e+00   4.194536e-24 
1.690700e+00   4.065414e-24 
1.700700e+00   3.940849e-24 
1.848100e+00   2.523381e-24 
2.340200e+00   6.604492e-25 
2.829900e+00   1.947286e-25 
3.047600e+00   1.206251e-25 
3.700700e+00   2.687369e-26 
4.000000e+00   1.333119e-26 
4.680300e+00   2.278796e-27 
5.006800e+00   1.005582e-27 
5.387800e+00   3.036078e-28 


==> anc/Xe_c1/SIXe_ShortRange_avdcs_5_000GeV.txt <==
1.200000e-02   9.307046e-21 
1.220000e-02   9.102675e-21 
1.240000e-02   8.912381e-21 
1.260000e-02   8.717155e-21 
1.280000e-02   8.569637e-21 
1.300000e-02   8.414633e-21 
1.320000e-02   8.269960e-21 
1.340000e-02   8.134310e-21 
1.360000e-02   1.193989e-20 
1.380000e-02   1.177600e-20 
1.450000e-02   1.127214e-20 
1.500000e-02   1.096278e-20 
2.000000e-02   8.728722e-21 
2.500000e-02   6.991013e-21 
3.000000e-02   7.560148e-21 
3.500000e-02   6.539900e-21 
4.000000e-02   5.667159e-21 
4.500000e-02   4.888604e-21 
5.000000e-02   4.190384e-21 
5.500000e-02   3.582858e-21 
6.000000e-02   3.071991e-21 
6.500000e-02   2.652574e-21 
7.000000e-02   2.309197e-21 
7.500000e-02   1.496249e-20 
8.000000e-02   1.595213e-20 
8.500000e-02   1.536603e-20 
9.000000e-02   1.469861e-20 
9.523900e-02   1.375908e-20 
1.006800e-01   1.234679e-20 
1.142900e-01   9.064791e-21 
1.197300e-01   8.016477e-21 
1.224500e-01   7.540538e-21 
1.251700e-01   7.093705e-21 
1.278900e-01   6.674013e-21 
1.306100e-01   6.279687e-21 
1.333300e-01   5.909123e-21 
1.360600e-01   5.559630e-21 
1.469400e-01   4.364308e-21 
1.496600e-01   4.109133e-21 
1.551000e-01   3.644140e-21 
1.578200e-01   3.432538e-21 
1.605500e-01   3.233051e-21 
1.659900e-01   4.528641e-21 
1.714300e-01   4.189680e-21 
1.768700e-01   4.571376e-21 
1.795900e-01   4.415373e-21 
1.823100e-01   4.243881e-21 
1.850400e-01   4.068288e-21 
1.877600e-01   3.896290e-21 
1.904800e-01   3.730634e-21 
1.959200e-01   3.421798e-21 
1.986400e-01   3.277971e-21 
2.040800e-01   3.010606e-21 
2.068000e-01   2.886747e-21 
2.095300e-01   2.768616e-21 
2.122500e-01   2.656721e-21 
2.149700e-01   2.550278e-21 
2.204100e-01   2.352475e-21 
2.258500e-01   2.172871e-21 
2.367400e-01   2.260968e-21 
2.476200e-01   1.968231e-21 
2.585100e-01   1.715874e-21 
2.721100e-01   1.454386e-21 
2.857200e-01   1.241431e-21 
2.993200e-01   1.066816e-21 
3.129300e-01   9.223102e-22 
3.401400e-01   7.009357e-22 
3.537400e-01   6.155981e-22 
3.809500e-01   4.808927e-22 
3.945600e-01   4.274276e-22 
4.081700e-01   3.811680e-22 
4.353800e-01   3.058898e-22 
4.625900e-01   2.480162e-22 
4.761900e-01   2.240951e-22 
4.898000e-01   2.028792e-22 
5.034000e-01   1.840335e-22 
5.170100e-01   1.672227e-22 
5.578300e-01   1.266626e-22 
5.714300e-01   1.158050e-22 
5.850400e-01   1.060125e-22 
6.122500e-01   8.918295e-23 
6.666700e-01   6.397842e-23 
6.802800e-01   5.903605e-23 
7.074900e-01   5.136215e-23 
7.347000e-01   4.432008e-23 
7.619100e-01   3.798733e-23 
7.891200e-01   3.269114e-23 
8.163300e-01   2.822804e-23 
8.435400e-01   2.446841e-23 
8.707500e-01   2.127978e-23 
9.115700e-01   1.735921e-23 
9.523900e-01   1.424500e-23 
9.932000e-01   1.604831e-23 
1.020400e+00   1.398135e-23 
1.061200e+00   1.309062e-23 
1.088400e+00   1.144339e-23 
1.102000e+00   1.071125e-23 
1.115700e+00   1.002861e-23 
1.129300e+00   9.400825e-24 
1.142900e+00   8.818611e-24 
1.156500e+00   8.278209e-24 
1.170100e+00   7.776266e-24 
1.197300e+00   2.553637e-23 
1.210900e+00   2.424139e-23 
1.224500e+00   2.299558e-23 
1.227200e+00   2.275599e-23 
1.229900e+00   2.251906e-23 
1.232700e+00   2.227619e-23 
1.235400e+00   2.204471e-23 
1.238100e+00   2.181590e-23 
1.240800e+00   2.158973e-23 
1.243500e+00   2.136618e-23 
1.246300e+00   2.113711e-23 
1.249000e+00   2.091885e-23 
1.257200e+00   2.027152e-23 
1.259900e+00   2.006340e-23 
1.262600e+00   1.985771e-23 
1.270800e+00   1.924771e-23 
1.281600e+00   1.847684e-23 
1.289800e+00   1.791521e-23 
1.292500e+00   1.773461e-23 
1.295200e+00   1.755610e-23 
1.298000e+00   1.737316e-23 
1.300700e+00   1.719883e-23 
1.303400e+00   1.702653e-23 
1.306100e+00   1.685620e-23 
1.314300e+00   1.635085e-23 
1.330600e+00   1.535707e-23 
1.341500e+00   1.475635e-23 
1.355100e+00   1.404454e-23 
1.360600e+00   1.376801e-23 
1.371400e+00   1.324315e-23 
1.382300e+00   1.273676e-23 
1.390500e+00   1.237057e-23 
1.395900e+00   1.213609e-23 
1.404100e+00   1.178978e-23 
1.406800e+00   1.167828e-23 
1.409500e+00   1.156800e-23 
1.415000e+00   1.134706e-23 
1.417700e+00   1.124039e-23 
1.420400e+00   1.113488e-23 
1.423100e+00   1.103052e-23 
1.425900e+00   1.092350e-23 
1.428600e+00   1.082143e-23 
1.431300e+00   1.072046e-23 
1.436700e+00   1.052181e-23 
1.439500e+00   1.042048e-23 
1.442200e+00   1.032384e-23 
1.444900e+00   1.022824e-23 
1.447600e+00   1.013367e-23 
1.450400e+00   1.003667e-23 
1.453100e+00   9.944152e-24 
1.455800e+00   9.852618e-24 
1.458500e+00   9.762068e-24 
1.461200e+00   9.672475e-24 
1.466700e+00   9.492913e-24 
1.469400e+00   9.406185e-24 
1.472100e+00   9.320374e-24 
1.477600e+00   9.111014e-24 
1.480300e+00   9.028156e-24 
1.488400e+00   8.784794e-24 
1.491200e+00   8.702448e-24 
1.496600e+00   8.546151e-24 
1.551000e+00   7.140645e-24 
1.632700e+00   5.503617e-24 
1.634000e+00   5.481341e-24 
1.636700e+00   5.435406e-24 
1.638700e+00   5.401669e-24 
1.640700e+00   5.368176e-24 
1.642700e+00   5.334922e-24 
1.644700e+00   5.268401e-24 
1.646700e+00   5.235770e-24 
1.648700e+00   5.203372e-24 
1.650700e+00   5.171209e-24 
1.655700e+00   5.091803e-24 
1.660700e+00   5.013812e-24 
1.680700e+00   4.715401e-24 
1.690700e+00   4.573959e-24 
1.700700e+00   4.437416e-24 
1.848100e+00   2.857890e-24 
2.340200e+00   7.824455e-25 
2.829900e+00   2.506613e-25 
3.047600e+00   1.513483e-25 
3.700700e+00   3.597107e-26 
4.000000e+00   1.845985e-26 
4.680300e+00   4.084339e-27 
5.006800e+00   1.642925e-27 
5.387800e+00   5.554774e-28 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_010GeV.txt <==
1.200000e-02   1.426403e-19 
1.220000e-02   1.221218e-19 
1.240000e-02   1.045208e-19 
1.260000e-02   8.924033e-20 
1.280000e-02   7.650234e-20 
1.300000e-02   6.543183e-20 
1.320000e-02   5.596097e-20 
1.340000e-02   4.786182e-20 
1.360000e-02   6.041097e-20 
1.380000e-02   5.167187e-20 
1.450000e-02   3.002156e-20 
1.500000e-02   2.050257e-20 
2.000000e-02   1.075265e-21 
2.500000e-02   1.093580e-22 
3.000000e-02   6.387909e-24 
3.500000e-02   0.000000e+00 
4.000000e-02   0.000000e+00 
4.500000e-02   0.000000e+00 
5.000000e-02   0.000000e+00 
5.500000e-02   0.000000e+00 
6.000000e-02   0.000000e+00 
6.500000e-02   0.000000e+00 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_015GeV.txt <==
1.200000e-02   2.920544e-19 
1.220000e-02   2.549062e-19 
1.240000e-02   2.225189e-19 
1.260000e-02   1.938791e-19 
1.280000e-02   1.696922e-19 
1.300000e-02   1.482599e-19 
1.320000e-02   1.295987e-19 
1.340000e-02   1.133482e-19 
1.360000e-02   1.463371e-19 
1.380000e-02   1.281395e-19 
1.450000e-02   8.114015e-20 
1.500000e-02   5.911120e-20 
2.000000e-02   5.482463e-21 
2.500000e-02   1.201297e-21 
3.000000e-02   3.678698e-22 
3.500000e-02   7.818915e-23 
4.000000e-02   1.190939e-23 
4.500000e-02   7.930171e-25 
5.000000e-02   1.198491e-28 
5.500000e-02   0.000000e+00 
6.000000e-02   0.000000e+00 
6.500000e-02   0.000000e+00 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_020GeV.txt <==
1.200000e-02   4.038942e-19 
1.220000e-02   3.553357e-19 
1.240000e-02   3.127103e-19 
1.260000e-02   2.747202e-19 
1.280000e-02   2.424746e-19 
1.300000e-02   2.136682e-19 
1.320000e-02   1.884053e-19 
1.340000e-02   1.662434e-19 
1.360000e-02   2.165464e-19 
1.380000e-02   1.913580e-19 
1.450000e-02   1.252322e-19 
1.500000e-02   9.347219e-20 
2.000000e-02   1.072756e-20 
2.500000e-02   2.910823e-21 
3.000000e-02   1.179298e-21 
3.500000e-02   3.723933e-22 
4.000000e-02   1.103808e-22 
4.500000e-02   2.863260e-23 
5.000000e-02   5.986428e-24 
5.500000e-02   9.250421e-25 
6.000000e-02   9.337070e-26 
6.500000e-02   2.103937e-27 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_030GeV.txt <==
1.200000e-02   5.472797e-19 
1.220000e-02   4.848812e-19 
1.240000e-02   4.297694e-19 
1.260000e-02   3.802972e-19 
1.280000e-02   3.381234e-19 
1.300000e-02   3.001691e-19 
1.320000e-02   2.666704e-19 
1.340000e-02   2.370932e-19 
1.360000e-02   3.111891e-19 
1.380000e-02   2.771301e-19 
1.450000e-02   1.864379e-19 
1.500000e-02   1.419639e-19 
2.000000e-02   1.935345e-20 
2.500000e-02   6.204554e-21 
3.000000e-02   3.073659e-21 
3.500000e-02   1.235168e-21 
4.000000e-02   4.972880e-22 
4.500000e-02   1.948105e-22 
5.000000e-02   7.221189e-23 
5.500000e-02   2.518371e-23 
6.000000e-02   8.556151e-24 
6.500000e-02   3.014155e-24 
7.000000e-02   1.143154e-24 
7.500000e-02   1.927919e-24 
8.000000e-02   8.852419e-25 
8.500000e-02   3.363783e-25 
9.000000e-02   1.001759e-25 
9.523900e-02   1.400194e-26 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_040GeV.txt <==
1.200000e-02   6.324588e-19 
1.220000e-02   5.621496e-19 
1.240000e-02   4.998710e-19 
1.260000e-02   4.437781e-19 
1.280000e-02   3.958679e-19 
1.300000e-02   3.526015e-19 
1.320000e-02   3.143016e-19 
1.340000e-02   2.803854e-19 
1.360000e-02   3.692499e-19 
1.380000e-02   3.299586e-19 
1.450000e-02   2.246597e-19 
1.500000e-02   1.725388e-19 
2.000000e-02   2.526637e-20 
2.500000e-02   8.684763e-21 
3.000000e-02   4.670836e-21 
3.500000e-02   2.060646e-21 
4.000000e-02   9.231599e-22 
4.500000e-02   4.103545e-22 
5.000000e-02   1.768932e-22 
5.500000e-02   7.364815e-23 
6.000000e-02   3.044933e-23 
6.500000e-02   1.310606e-23 
7.000000e-02   6.071851e-24 
7.500000e-02   1.357541e-23 
8.000000e-02   8.699090e-24 
8.500000e-02   5.277192e-24 
9.000000e-02   3.202613e-24 
9.523900e-02   1.790601e-24 
1.006800e-01   8.940168e-25 
1.142900e-01   1.087486e-25 
1.197300e-01   3.543776e-26 
1.224500e-01   1.784117e-26 
1.251700e-01   7.779712e-27 
1.278900e-01   2.641813e-27 
1.306100e-01   5.159831e-28 
1.333300e-01   8.489291e-30 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_050GeV.txt <==
1.200000e-02   6.882585e-19 
1.220000e-02   6.128691e-19 
1.240000e-02   5.459785e-19 
1.260000e-02   4.856148e-19 
1.280000e-02   4.339985e-19 
1.300000e-02   3.872940e-19 
1.320000e-02   3.458800e-19 
1.340000e-02   3.091436e-19 
1.360000e-02   4.078910e-19 
1.380000e-02   3.651860e-19 
1.450000e-02   2.503148e-19 
1.500000e-02   1.931534e-19 
2.000000e-02   2.939325e-20 
2.500000e-02   1.049235e-20 
3.000000e-02   5.899841e-21 
3.500000e-02   2.735793e-21 
4.000000e-02   1.295145e-21 
4.500000e-02   6.129409e-22 
5.000000e-02   2.838662e-22 
5.500000e-02   1.281057e-22 
6.000000e-02   5.772612e-23 
6.500000e-02   2.706113e-23 
7.000000e-02   1.358797e-23 
7.500000e-02   3.384255e-23 
8.000000e-02   2.390690e-23 
8.500000e-02   1.620941e-23 
9.000000e-02   1.119963e-23 
9.523900e-02   7.272173e-24 
1.006800e-01   4.352037e-24 
1.142900e-01   1.120065e-24 
1.197300e-01   6.312439e-25 
1.224500e-01   4.686795e-25 
1.251700e-01   3.448491e-25 
1.278900e-01   2.510884e-25 
1.306100e-01   1.806261e-25 
1.333300e-01   1.281220e-25 
1.360600e-01   8.927750e-26 
1.469400e-01   1.666000e-26 
1.496600e-01   9.998037e-27 
1.551000e-01   2.938540e-27 
1.578200e-01   1.350124e-27 
1.605500e-01   5.028565e-28 
1.659900e-01   9.688356e-30 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_060GeV.txt <==
1.200000e-02   7.276103e-19 
1.220000e-02   6.486812e-19 
1.240000e-02   5.785730e-19 
1.260000e-02   5.152253e-19 
1.280000e-02   4.610185e-19 
1.300000e-02   4.119051e-19 
1.320000e-02   3.683075e-19 
1.340000e-02   3.295903e-19 
1.360000e-02   4.353927e-19 
1.380000e-02   3.902844e-19 
1.450000e-02   2.686574e-19 
1.500000e-02   2.079256e-19 
2.000000e-02   3.240223e-20 
2.500000e-02   1.184134e-20 
3.000000e-02   6.845903e-21 
3.500000e-02   3.274131e-21 
4.000000e-02   1.603086e-21 
4.500000e-02   7.876513e-22 
5.000000e-02   3.804063e-22 
5.500000e-02   1.797789e-22 
6.000000e-02   8.503071e-23 
6.500000e-02   4.180500e-23 
7.000000e-02   2.194921e-23 
7.500000e-02   5.803017e-23 
8.000000e-02   4.310226e-23 
8.500000e-02   3.085042e-23 
9.000000e-02   2.263260e-23 
9.523900e-02   1.567274e-23 
1.006800e-01   1.005312e-23 
1.142900e-01   3.225902e-24 
1.197300e-01   2.042772e-24 
1.224500e-01   1.621053e-24 
1.251700e-01   1.283195e-24 
1.278900e-01   1.012792e-24 
1.306100e-01   7.967323e-25 
1.333300e-01   6.244481e-25 
1.360600e-01   4.869741e-25 
1.469400e-01   1.719948e-25 
1.496600e-01   1.306155e-25 
1.551000e-01   7.363943e-26 
1.578200e-01   5.456875e-26 
1.605500e-01   3.997933e-26 
1.659900e-01   2.492586e-26 
1.714300e-01   1.245249e-26 
1.768700e-01   6.141069e-27 
1.795900e-01   3.995122e-27 
1.823100e-01   2.485153e-27 
1.850400e-01   1.460216e-27 
1.877600e-01   7.983853e-28 
1.904800e-01   3.923923e-28 
1.959200e-01   4.880789e-29 
1.986400e-01   6.302231e-30 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_070GeV.txt <==
1.200000e-02   7.569465e-19 
1.220000e-02   6.753977e-19 
1.240000e-02   6.029066e-19 
1.260000e-02   5.373462e-19 
1.280000e-02   4.812182e-19 
1.300000e-02   4.303172e-19 
1.320000e-02   3.850974e-19 
1.340000e-02   3.449076e-19 
1.360000e-02   4.560064e-19 
1.380000e-02   4.091087e-19 
1.450000e-02   2.824441e-19 
1.500000e-02   2.190445e-19 
2.000000e-02   3.468191e-20 
2.500000e-02   1.287802e-20 
3.000000e-02   7.587663e-21 
3.500000e-02   3.705965e-21 
4.000000e-02   1.856110e-21 
4.500000e-02   9.349704e-22 
5.000000e-02   4.641415e-22 
5.500000e-02   2.259863e-22 
6.000000e-02   1.102395e-22 
6.500000e-02   5.586000e-23 
7.000000e-02   3.017103e-23 
7.500000e-02   8.277695e-23 
8.000000e-02   6.341528e-23 
8.500000e-02   4.690180e-23 
9.000000e-02   3.565461e-23 
9.523900e-02   2.562915e-23 
1.006800e-01   1.708726e-23 
1.142900e-01   6.134695e-24 
1.197300e-01   4.099970e-24 
1.224500e-01   3.350286e-24 
1.251700e-01   2.735601e-24 
1.278900e-01   2.231377e-24 
1.306100e-01   1.817803e-24 
1.333300e-01   1.478712e-24 
1.360600e-01   1.199972e-24 
1.469400e-01   5.118728e-25 
1.496600e-01   4.113440e-25 
1.551000e-01   2.635455e-25 
1.578200e-01   2.100357e-25 
1.605500e-01   1.667201e-25 
1.659900e-01   1.259158e-25 
1.714300e-01   7.945123e-26 
1.768700e-01   5.290003e-26 
1.795900e-01   4.150461e-26 
1.823100e-01   3.220891e-26 
1.850400e-01   2.474410e-26 
1.877600e-01   1.887267e-26 
1.904800e-01   1.428047e-26 
1.959200e-01   7.955128e-27 
1.986400e-01   5.841502e-27 
2.040800e-01   3.019898e-27 
2.068000e-01   2.114053e-27 
2.095300e-01   1.444591e-27 
2.122500e-01   9.608745e-28 
2.149700e-01   6.157769e-28 
2.204100e-01   2.158717e-28 
2.258500e-01   5.077696e-29 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_080GeV.txt <==
1.200000e-02   7.797376e-19 
1.220000e-02   6.961606e-19 
1.240000e-02   6.218249e-19 
1.260000e-02   5.545499e-19 
1.280000e-02   4.969331e-19 
1.300000e-02   4.446463e-19 
1.320000e-02   3.981680e-19 
1.340000e-02   3.568368e-19 
1.360000e-02   4.720646e-19 
1.380000e-02   4.237777e-19 
1.450000e-02   2.931974e-19 
1.500000e-02   2.277217e-19 
2.000000e-02   3.646418e-20 
2.500000e-02   1.369615e-20 
3.000000e-02   8.181432e-21 
3.500000e-02   4.057210e-21 
4.000000e-02   2.065377e-21 
4.500000e-02   1.058993e-21 
5.000000e-02   5.359974e-22 
5.500000e-02   2.664532e-22 
6.000000e-02   1.327835e-22 
6.500000e-02   6.869340e-23 
7.000000e-02   3.783006e-23 
7.500000e-02   1.063685e-22 
8.000000e-02   8.321403e-23 
8.500000e-02   6.291981e-23 
9.000000e-02   4.898273e-23 
9.523900e-02   3.608818e-23 
1.006800e-01   2.467051e-23 
1.142900e-01   9.498375e-24 
1.197300e-01   6.554983e-24 
1.224500e-01   5.448547e-24 
1.251700e-01   4.528694e-24 
1.278900e-01   3.763120e-24 
1.306100e-01   3.125523e-24 
1.333300e-01   2.594387e-24 
1.360600e-01   2.150449e-24 
1.469400e-01   1.008609e-24 
1.496600e-01   8.324618e-25 
1.551000e-01   5.650082e-25 
1.578200e-01   4.645684e-25 
1.605500e-01   3.811650e-25 
1.659900e-01   3.108915e-25 
1.714300e-01   2.129272e-25 
1.768700e-01   1.556308e-25 
1.795900e-01   1.285682e-25 
1.823100e-01   1.054098e-25 
1.850400e-01   8.590994e-26 
1.877600e-01   6.981747e-26 
1.904800e-01   5.658979e-26 
1.959200e-01   3.691187e-26 
1.986400e-01   2.969366e-26 
2.040800e-01   1.904746e-26 
2.068000e-01   1.518149e-26 
2.095300e-01   1.204417e-26 
2.122500e-01   9.523658e-27 
2.149700e-01   7.493595e-27 
2.204100e-01   4.561879e-27 
2.258500e-01   2.699058e-27 
2.367400e-01   9.612567e-28 
2.476200e-01   2.124246e-28 
2.585100e-01   2.017923e-29 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_090GeV.txt <==
1.200000e-02   7.979409e-19 
1.220000e-02   7.127473e-19 
1.240000e-02   6.369416e-19 
1.260000e-02   5.683009e-19 
1.280000e-02   5.094954e-19 
1.300000e-02   4.561028e-19 
1.320000e-02   4.086199e-19 
1.340000e-02   3.663775e-19 
1.360000e-02   4.849109e-19 
1.380000e-02   4.355147e-19 
1.450000e-02   3.018065e-19 
1.500000e-02   2.346706e-19 
2.000000e-02   3.789251e-20 
2.500000e-02   1.435650e-20 
3.000000e-02   8.666180e-21 
3.500000e-02   4.347274e-21 
4.000000e-02   2.240306e-21 
4.500000e-02   1.164013e-21 
5.000000e-02   5.976851e-22 
5.500000e-02   3.016980e-22 
6.000000e-02   1.527083e-22 
6.500000e-02   8.019995e-23 
7.000000e-02   4.479299e-23 
7.500000e-02   1.281139e-22 
8.000000e-02   1.017442e-22 
8.500000e-02   7.816253e-23 
9.000000e-02   6.189719e-23 
9.523900e-02   4.641048e-23 
1.006800e-01   3.229106e-23 
1.142900e-01   1.304547e-23 
1.197300e-01   9.199427e-24 
1.224500e-01   7.733849e-24 
1.251700e-01   6.504002e-24 
1.278900e-01   5.470381e-24 
1.306100e-01   4.600805e-24 
1.333300e-01   3.868754e-24 
1.360600e-01   3.250164e-24 
1.469400e-01   1.616222e-24 
1.496600e-01   1.355435e-24 
1.551000e-01   9.515641e-25 
1.578200e-01   7.965078e-25 
1.605500e-01   6.658218e-25 
1.659900e-01   5.672805e-25 
1.714300e-01   4.057911e-25 
1.768700e-01   3.111980e-25 
1.795900e-01   2.636901e-25 
1.823100e-01   2.219521e-25 
1.850400e-01   1.859159e-25 
1.877600e-01   1.554475e-25 
1.904800e-01   1.298016e-25 
1.959200e-01   9.028132e-26 
1.986400e-01   7.518875e-26 
2.040800e-01   5.201574e-26 
2.068000e-01   4.321004e-26 
2.095300e-01   3.583839e-26 
2.122500e-01   2.971225e-26 
2.149700e-01   2.460367e-26 
2.204100e-01   1.679720e-26 
2.258500e-01   1.138676e-26 
2.367400e-01   5.908970e-27 
2.476200e-01   2.459604e-27 
2.585100e-01   9.203283e-28 
2.721100e-01   2.124048e-28 
2.857200e-01   2.708223e-29 
2.993200e-01   1.222627e-31 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_120GeV.txt <==
1.200000e-02   8.348115e-19 
1.220000e-02   7.463605e-19 
1.240000e-02   6.675865e-19 
1.260000e-02   5.961867e-19 
1.280000e-02   5.349853e-19 
1.300000e-02   4.793577e-19 
1.320000e-02   4.298463e-19 
1.340000e-02   3.857580e-19 
1.360000e-02   5.110357e-19 
1.380000e-02   4.593923e-19 
1.450000e-02   3.193398e-19 
1.500000e-02   2.488339e-19 
2.000000e-02   4.083928e-20 
2.500000e-02   1.574145e-20 
3.000000e-02   9.697165e-21 
3.500000e-02   4.973436e-21 
4.000000e-02   2.623740e-21 
4.500000e-02   1.397970e-21 
5.000000e-02   7.375007e-22 
5.500000e-02   3.830149e-22 
6.000000e-02   1.995024e-22 
6.500000e-02   1.076909e-22 
7.000000e-02   6.170396e-23 
7.500000e-02   1.815867e-22 
8.000000e-02   1.481459e-22 
8.500000e-02   1.171262e-22 
9.000000e-02   9.566833e-23 
9.523900e-02   7.402310e-23 
1.006800e-01   5.313151e-23 
1.142900e-01   2.333644e-23 
1.197300e-01   1.707290e-23 
1.224500e-01   1.463006e-23 
1.251700e-01   1.254726e-23 
1.278900e-01   1.076765e-23 
1.306100e-01   9.244699e-24 
1.333300e-01   7.939830e-24 
1.360600e-01   6.817009e-24 
1.469400e-01   3.717691e-24 
1.496600e-01   3.195340e-24 
1.551000e-01   2.360710e-24 
1.578200e-01   2.029168e-24 
1.605500e-01   1.743243e-24 
1.659900e-01   1.585243e-24 
1.714300e-01   1.205211e-24 
1.768700e-01   9.881199e-25 
1.795900e-01   8.660497e-25 
1.823100e-01   7.545312e-25 
1.850400e-01   6.546819e-25 
1.877600e-01   5.673353e-25 
1.904800e-01   4.914435e-25 
1.959200e-01   3.689607e-25 
1.986400e-01   3.197480e-25 
2.040800e-01   2.403738e-25 
2.068000e-01   2.085754e-25 
2.095300e-01   1.809917e-25 
2.122500e-01   1.572244e-25 
2.149700e-01   1.366499e-25 
2.204100e-01   1.033710e-25 
2.258500e-01   7.832505e-26 
2.367400e-01   5.246200e-26 
2.476200e-01   3.028858e-26 
2.585100e-01   1.726827e-26 
2.721100e-01   8.462377e-27 
2.857200e-01   4.081649e-27 
2.993200e-01   1.926768e-27 
3.129300e-01   8.809970e-28 
3.401400e-01   1.569761e-28 
3.537400e-01   5.736189e-29 
3.809500e-01   3.468636e-30 
3.945600e-01   1.828371e-31 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_200GeV.txt <==
1.200000e-02   8.781172e-19 
1.220000e-02   7.859348e-19 
1.240000e-02   7.037575e-19 
1.260000e-02   6.291838e-19 
1.280000e-02   5.652206e-19 
1.300000e-02   5.070136e-19 
1.320000e-02   4.551514e-19 
1.340000e-02   4.089252e-19 
1.360000e-02   5.423046e-19 
1.380000e-02   4.880422e-19 
1.450000e-02   3.405694e-19 
1.500000e-02   2.660966e-19 
2.000000e-02   4.462098e-20 
2.500000e-02   1.753982e-20 
3.000000e-02   1.104417e-20 
3.500000e-02   5.807733e-21 
4.000000e-02   3.145852e-21 
4.500000e-02   1.723887e-21 
5.000000e-02   9.368865e-22 
5.500000e-02   5.017357e-22 
6.000000e-02   2.693811e-22 
6.500000e-02   1.496158e-22 
7.000000e-02   8.800339e-23 
7.500000e-02   2.652433e-22 
8.000000e-02   2.223019e-22 
8.500000e-02   1.810399e-22 
9.000000e-02   1.527407e-22 
9.523900e-02   1.220464e-22 
1.006800e-01   9.035589e-23 
1.142900e-01   4.308600e-23 
1.197300e-01   3.266771e-23 
1.224500e-01   2.851365e-23 
1.251700e-01   2.491744e-23 
1.278900e-01   2.179577e-23 
1.306100e-01   1.908037e-23 
1.333300e-01   1.671442e-23 
1.360600e-01   1.464316e-23 
1.469400e-01   8.682471e-24 
1.496600e-01   7.626459e-24 
1.551000e-01   5.890495e-24 
1.578200e-01   5.179604e-24 
1.605500e-01   4.553975e-24 
1.659900e-01   4.377216e-24 
1.714300e-01   3.496846e-24 
1.768700e-01   3.025541e-24 
1.795900e-01   2.722694e-24 
1.823100e-01   2.436035e-24 
1.850400e-01   2.171015e-24 
1.877600e-01   1.932437e-24 
1.904800e-01   1.719798e-24 
1.959200e-01   1.364125e-24 
1.986400e-01   1.215552e-24 
2.040800e-01   9.669120e-25 
2.068000e-01   8.634759e-25 
2.095300e-01   7.715074e-25 
2.122500e-01   6.902646e-25 
2.149700e-01   6.181408e-25 
2.204100e-01   4.970276e-25 
2.258500e-01   4.009973e-25 
2.367400e-01   3.046829e-25 
2.476200e-01   2.034129e-25 
2.585100e-01   1.357685e-25 
2.721100e-01   8.258142e-26 
2.857200e-01   5.072923e-26 
2.993200e-01   3.147377e-26 
3.129300e-01   1.969749e-26 
3.401400e-01   7.912510e-27 
3.537400e-01   5.072245e-27 
3.809500e-01   2.122715e-27 
3.945600e-01   1.383052e-27 
4.081700e-01   9.041544e-28 
4.353800e-01   3.883526e-28 
4.625900e-01   1.661223e-28 
4.761900e-01   1.080128e-28 
4.898000e-01   6.972638e-29 
5.034000e-01   4.460796e-29 
5.170100e-01   2.817799e-29 
5.578300e-01   6.331274e-30 
5.714300e-01   3.630295e-30 
5.850400e-01   1.987459e-30 
6.122500e-01   4.797724e-31 
6.666700e-01   1.757479e-34 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_250GeV.txt <==
1.200000e-02   8.924530e-19 
1.220000e-02   7.990569e-19 
1.240000e-02   7.157667e-19 
1.260000e-02   6.401551e-19 
1.280000e-02   5.752857e-19 
1.300000e-02   5.162304e-19 
1.320000e-02   4.635964e-19 
1.340000e-02   4.166651e-19 
1.360000e-02   5.527612e-19 
1.380000e-02   4.976345e-19 
1.450000e-02   3.476956e-19 
1.500000e-02   2.718954e-19 
2.000000e-02   4.583222e-20 
2.500000e-02   1.809646e-20 
3.000000e-02   1.147121e-20 
3.500000e-02   6.077332e-21 
4.000000e-02   3.317291e-21 
4.500000e-02   1.832451e-21 
5.000000e-02   1.004248e-21 
5.500000e-02   5.423987e-22 
6.000000e-02   2.936188e-22 
6.500000e-02   1.643231e-22 
7.000000e-02   9.732583e-23 
7.500000e-02   2.947821e-22 
8.000000e-02   2.487801e-22 
8.500000e-02   2.042150e-22 
9.000000e-02   1.738221e-22 
9.523900e-02   1.400900e-22 
1.006800e-01   1.045503e-22 
1.142900e-01   5.092720e-23 
1.197300e-01   3.897173e-23 
1.224500e-01   3.417824e-23 
1.251700e-01   3.001236e-23 
1.278900e-01   2.638161e-23 
1.306100e-01   2.321016e-23 
1.333300e-01   2.043500e-23 
1.360600e-01   1.799473e-23 
1.469400e-01   1.089672e-23 
1.496600e-01   9.623294e-24 
1.551000e-01   7.514874e-24 
1.578200e-01   6.644876e-24 
1.605500e-01   5.875351e-24 
1.659900e-01   5.721035e-24 
1.714300e-01   4.624598e-24 
1.768700e-01   4.051651e-24 
1.795900e-01   3.668680e-24 
1.823100e-01   3.302805e-24 
1.850400e-01   2.961764e-24 
1.877600e-01   2.652549e-24 
1.904800e-01   2.375276e-24 
1.959200e-01   1.907611e-24 
1.986400e-01   1.710472e-24 
2.040800e-01   1.377744e-24 
2.068000e-01   1.238143e-24 
2.095300e-01   1.113343e-24 
2.122500e-01   1.002485e-24 
2.149700e-01   9.035272e-25 
2.204100e-01   7.359895e-25 
2.258500e-01   6.016474e-25 
2.367400e-01   4.690310e-25 
2.476200e-01   3.221590e-25 
2.585100e-01   2.214815e-25 
2.721100e-01   1.399976e-25 
2.857200e-01   8.952834e-26 
2.993200e-01   5.792681e-26 
3.129300e-01   3.787795e-26 
3.401400e-01   1.670745e-26 
3.537400e-01   1.125909e-26 
3.809500e-01   5.246491e-27 
3.945600e-01   3.623045e-27 
4.081700e-01   2.519151e-27 
4.353800e-01   1.239621e-27 
4.625900e-01   6.209867e-28 
4.761900e-01   4.416450e-28 
4.898000e-01   3.146654e-28 
5.034000e-01   2.245410e-28 
5.170100e-01   1.602725e-28 
5.578300e-01   5.801904e-29 
5.714300e-01   4.117896e-29 
5.850400e-01   2.911443e-29 
6.122500e-01   1.434278e-29 
6.666700e-01   3.164769e-30 
6.802800e-01   2.104283e-30 
7.074900e-01   8.993718e-31 
7.347000e-01   3.395966e-31 
7.619100e-01   1.062396e-31 
7.891200e-01   2.358007e-32 
8.163300e-01   2.043642e-33 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_300GeV.txt <==
1.200000e-02   9.019687e-19 
1.220000e-02   8.077476e-19 
1.240000e-02   7.237034e-19 
1.260000e-02   6.473883e-19 
1.280000e-02   5.819080e-19 
1.300000e-02   5.222814e-19 
1.320000e-02   4.691264e-19 
1.340000e-02   4.217196e-19 
1.360000e-02   5.595877e-19 
1.380000e-02   5.038779e-19 
1.450000e-02   3.522906e-19 
1.500000e-02   2.756097e-19 
2.000000e-02   4.658720e-20 
2.500000e-02   1.846438e-20 
3.000000e-02   1.176919e-20 
3.500000e-02   6.266077e-21 
4.000000e-02   3.437210e-21 
4.500000e-02   1.908427e-21 
5.000000e-02   1.051493e-21 
5.500000e-02   5.710084e-22 
6.000000e-02   3.107296e-22 
6.500000e-02   1.747355e-22 
7.000000e-02   1.039411e-22 
7.500000e-02   3.156445e-22 
8.000000e-02   2.675456e-22 
8.500000e-02   2.207328e-22 
9.000000e-02   1.889571e-22 
9.523900e-02   1.531247e-22 
1.006800e-01   1.148552e-22 
1.142900e-01   5.669965e-23 
1.197300e-01   4.364273e-23 
1.224500e-01   3.838960e-23 
1.251700e-01   3.381319e-23 
1.278900e-01   2.981459e-23 
1.306100e-01   2.631272e-23 
1.333300e-01   2.324011e-23 
1.360600e-01   2.053088e-23 
1.469400e-01   1.259732e-23 
1.496600e-01   1.116275e-23 
1.551000e-01   8.776847e-24 
1.578200e-01   7.787663e-24 
1.605500e-01   6.909962e-24 
1.659900e-01   6.781082e-24 
1.714300e-01   5.521353e-24 
1.768700e-01   4.873949e-24 
1.795900e-01   4.429959e-24 
1.823100e-01   4.003256e-24 
1.850400e-01   3.603432e-24 
1.877600e-01   3.239299e-24 
1.904800e-01   2.911558e-24 
1.959200e-01   2.355946e-24 
1.986400e-01   2.120432e-24 
2.040800e-01   1.720861e-24 
2.068000e-01   1.552358e-24 
2.095300e-01   1.401220e-24 
2.122500e-01   1.266528e-24 
2.149700e-01   1.145895e-24 
2.204100e-01   9.406587e-25 
2.258500e-01   7.749829e-25 
2.367400e-01   6.134412e-25 
2.476200e-01   4.284299e-25 
2.585100e-01   2.996544e-25 
2.721100e-01   1.936558e-25 
2.857200e-01   1.267158e-25 
2.993200e-01   8.395129e-26 
3.129300e-01   5.625158e-26 
3.401400e-01   2.611042e-26 
3.537400e-01   1.807059e-26 
3.809500e-01   8.903364e-27 
3.945600e-01   6.330927e-27 
4.081700e-01   4.537297e-27 
4.353800e-01   2.380394e-27 
4.625900e-01   1.278483e-27 
4.761900e-01   9.438263e-28 
4.898000e-01   6.994200e-28 
5.034000e-01   5.202030e-28 
5.170100e-01   3.879523e-28 
5.578300e-01   1.629934e-28 
5.714300e-01   1.224282e-28 
5.850400e-01   9.199951e-29 
6.122500e-01   5.198796e-29 
6.666700e-01   1.645337e-29 
6.802800e-01   1.228757e-29 
7.074900e-01   6.995176e-30 
7.347000e-01   3.845264e-30 
7.619100e-01   2.042523e-30 
7.891200e-01   1.058369e-30 
8.163300e-01   5.300928e-31 
8.435400e-01   2.531694e-31 
8.707500e-01   1.130628e-31 
9.115700e-01   2.743488e-32 
9.523900e-01   3.946986e-33 
9.932000e-01   7.791692e-35 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_400GeV.txt <==
1.200000e-02   9.137202e-19 
1.220000e-02   8.184721e-19 
1.240000e-02   7.334910e-19 
1.260000e-02   6.563027e-19 
1.280000e-02   5.900622e-19 
1.300000e-02   5.297244e-19 
1.320000e-02   4.759233e-19 
1.340000e-02   4.279281e-19 
1.360000e-02   5.679561e-19 
1.380000e-02   5.115285e-19 
1.450000e-02   3.579062e-19 
1.500000e-02   2.801421e-19 
2.000000e-02   4.756187e-20 
2.500000e-02   1.896224e-20 
3.000000e-02   1.215842e-20 
3.500000e-02   6.510667e-21 
4.000000e-02   3.592292e-21 
4.500000e-02   2.006873e-21 
5.000000e-02   1.112933e-21 
5.500000e-02   6.083619e-22 
6.000000e-02   3.331488e-22 
6.500000e-02   1.884210e-22 
7.000000e-02   1.126598e-22 
7.500000e-02   3.430287e-22 
8.000000e-02   2.922605e-22 
8.500000e-02   2.425972e-22 
9.000000e-02   2.091164e-22 
9.523900e-02   1.705779e-22 
1.006800e-01   1.287102e-22 
1.142900e-01   6.455288e-23 
1.197300e-01   5.003267e-23 
1.224500e-01   4.416721e-23 
1.251700e-01   3.904292e-23 
1.278900e-01   3.455230e-23 
1.306100e-01   3.060743e-23 
1.333300e-01   2.713512e-23 
1.360600e-01   2.406341e-23 
1.469400e-01   1.499648e-23 
1.496600e-01   1.334165e-23 
1.551000e-01   1.057478e-23 
1.578200e-01   9.421231e-24 
1.605500e-01   8.393876e-24 
1.659900e-01   8.310155e-24 
1.714300e-01   6.823619e-24 
1.768700e-01   6.075538e-24 
1.795900e-01   5.546304e-24 
1.823100e-01   5.034020e-24 
1.850400e-01   4.550981e-24 
1.877600e-01   4.108698e-24 
1.904800e-01   3.708884e-24 
1.959200e-01   3.027085e-24 
1.986400e-01   2.736211e-24 
2.040800e-01   2.239755e-24 
2.068000e-01   2.029164e-24 
2.095300e-01   1.839564e-24 
2.122500e-01   1.669960e-24 
2.149700e-01   1.517490e-24 
2.204100e-01   1.256647e-24 
2.258500e-01   1.044480e-24 
2.367400e-01   8.411348e-25 
2.476200e-01   5.985209e-25 
2.585100e-01   4.267152e-25 
2.721100e-01   2.826084e-25 
2.857200e-01   1.896284e-25 
2.993200e-01   1.289055e-25 
3.129300e-01   8.867754e-26 
3.401400e-01   4.346016e-26 
3.537400e-01   3.093223e-26 
3.809500e-01   1.614621e-26 
3.945600e-01   1.182842e-26 
4.081700e-01   8.739634e-27 
4.353800e-01   4.884039e-27 
4.625900e-01   2.803808e-27 
4.761900e-01   2.143131e-27 
4.898000e-01   1.646175e-27 
5.034000e-01   1.270569e-27 
5.170100e-01   9.845918e-28 
5.578300e-01   4.681307e-28 
5.714300e-01   3.676107e-28 
5.850400e-01   2.893526e-28 
6.122500e-01   1.804767e-28 
6.666700e-01   7.166555e-29 
6.802800e-01   5.707034e-29 
7.074900e-01   3.759132e-29 
7.347000e-01   2.424157e-29 
7.619100e-01   1.537124e-29 
7.891200e-01   9.769696e-30 
8.163300e-01   6.215910e-30 
8.435400e-01   3.953861e-30 
8.707500e-01   2.511120e-30 
9.115700e-01   1.263506e-30 
9.523900e-01   6.283921e-31 
9.932000e-01   4.516081e-31 
1.020400e+00   2.702990e-31 
1.061200e+00   1.424652e-31 
1.088400e+00   8.131648e-32 
1.102000e+00   6.088018e-32 
1.115700e+00   4.516729e-32 
1.129300e+00   3.329336e-32 
1.142900e+00   2.432003e-32 
1.156500e+00   1.756236e-32 
1.170100e+00   1.252726e-32 
1.197300e+00   2.197531e-32 
1.210900e+00   1.502914e-32 
1.224500e+00   9.977872e-33 
1.227200e+00   9.161554e-33 
1.229900e+00   8.403054e-33 
1.232700e+00   7.674013e-33 
1.235400e+00   7.017573e-33 
1.238100e+00   6.402370e-33 
1.240800e+00   5.832569e-33 
1.243500e+00   5.305164e-33 
1.246300e+00   4.794830e-33 
1.249000e+00   4.342819e-33 
1.257200e+00   3.175594e-33 
1.259900e+00   2.847212e-33 
1.262600e+00   2.545895e-33 
1.270800e+00   1.778891e-33 
1.281600e+00   1.051897e-33 
1.289800e+00   6.661605e-34 
1.292500e+00   5.665968e-34 
1.295200e+00   4.772478e-34 
1.298000e+00   3.948512e-34 
1.300700e+00   3.253361e-34 
1.303400e+00   2.665694e-34 
1.306100e+00   2.141630e-34 
1.314300e+00   9.979949e-35 
1.330600e+00   7.056200e-36 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_500GeV.txt <==
1.200000e-02   9.208740e-19 
1.220000e-02   8.250091e-19 
1.240000e-02   7.394644e-19 
1.260000e-02   6.617502e-19 
1.280000e-02   5.950524e-19 
1.300000e-02   5.342876e-19 
1.320000e-02   4.800959e-19 
1.340000e-02   4.317466e-19 
1.360000e-02   5.731107e-19 
1.380000e-02   5.162475e-19 
1.450000e-02   3.613953e-19 
1.500000e-02   2.829722e-19 
2.000000e-02   4.816811e-20 
2.500000e-02   1.926075e-20 
3.000000e-02   1.237964e-20 
3.500000e-02   6.651775e-21 
4.000000e-02   3.683616e-21 
4.500000e-02   2.065851e-21 
5.000000e-02   1.150201e-21 
5.500000e-02   6.312287e-22 
6.000000e-02   3.469740e-22 
6.500000e-02   1.969115e-22 
7.000000e-02   1.180959e-22 
7.500000e-02   3.601224e-22 
8.000000e-02   3.077475e-22 
8.500000e-02   2.563642e-22 
9.000000e-02   2.218810e-22 
9.523900e-02   1.816783e-22 
1.006800e-01   1.375507e-22 
1.142900e-01   6.961173e-23 
1.197300e-01   5.416790e-23 
1.224500e-01   4.791529e-23 
1.251700e-01   4.244399e-23 
1.278900e-01   3.764126e-23 
1.306100e-01   3.341475e-23 
1.333300e-01   2.968780e-23 
1.360600e-01   2.638469e-23 
1.469400e-01   1.659009e-23 
1.496600e-01   1.479292e-23 
1.551000e-01   1.177893e-23 
1.578200e-01   1.051833e-23 
1.605500e-01   9.393263e-24 
1.659900e-01   9.344360e-24 
1.714300e-01   7.709289e-24 
1.768700e-01   6.896704e-24 
1.795900e-01   6.311415e-24 
1.823100e-01   5.742497e-24 
1.850400e-01   5.204088e-24 
1.877600e-01   4.709597e-24 
1.904800e-01   4.261475e-24 
1.959200e-01   3.494769e-24 
1.986400e-01   3.166486e-24 
2.040800e-01   2.604284e-24 
2.068000e-01   2.365033e-24 
2.095300e-01   2.149182e-24 
2.122500e-01   1.955697e-24 
2.149700e-01   1.781399e-24 
2.204100e-01   1.482300e-24 
2.258500e-01   1.237998e-24 
2.367400e-01   1.006430e-24 
2.476200e-01   7.234575e-25 
2.585100e-01   5.211669e-25 
2.721100e-01   3.497434e-25 
2.857200e-01   2.378521e-25 
2.993200e-01   1.639127e-25 
3.129300e-01   1.143383e-25 
3.401400e-01   5.765092e-26 
3.537400e-01   4.163125e-26 
3.809500e-01   2.238354e-26 
3.945600e-01   1.664749e-26 
4.081700e-01   1.249037e-26 
4.353800e-01   7.202879e-27 
4.625900e-01   4.271846e-27 
4.761900e-01   3.320374e-27 
4.898000e-01   2.594432e-27 
5.034000e-01   2.037713e-27 
5.170100e-01   1.607514e-27 
5.578300e-01   8.083437e-28 
5.714300e-01   6.473130e-28 
5.850400e-01   5.198306e-28 
6.122500e-01   3.380222e-28 
6.666700e-01   1.468738e-28 
6.802800e-01   1.198105e-28 
7.074900e-01   8.325642e-29 
7.347000e-01   5.671016e-29 
7.619100e-01   3.803015e-29 
7.891200e-01   2.565965e-29 
8.163300e-01   1.740238e-29 
8.435400e-01   1.185403e-29 
8.707500e-01   8.104507e-30 
9.115700e-01   4.606669e-30 
9.523900e-01   2.631536e-30 
9.932000e-01   2.281383e-30 
1.020400e+00   1.542570e-30 
1.061200e+00   1.013394e-30 
1.088400e+00   6.822101e-31 
1.102000e+00   5.596494e-31 
1.115700e+00   4.583100e-31 
1.129300e+00   3.757471e-31 
1.142900e+00   3.079326e-31 
1.156500e+00   2.522203e-31 
1.170100e+00   2.064548e-31 
1.197300e+00   4.746361e-31 
1.210900e+00   3.920280e-31 
1.224500e+00   3.230138e-31 
1.227200e+00   3.107659e-31 
1.229900e+00   2.989603e-31 
1.232700e+00   2.871701e-31 
1.235400e+00   2.762123e-31 
1.238100e+00   2.656610e-31 
1.240800e+00   2.554927e-31 
1.243500e+00   2.457011e-31 
1.246300e+00   2.359080e-31 
1.249000e+00   2.268230e-31 
1.257200e+00   2.012593e-31 
1.259900e+00   1.934555e-31 
1.262600e+00   1.859401e-31 
1.270800e+00   1.647553e-31 
1.281600e+00   1.403299e-31 
1.289800e+00   1.241189e-31 
1.292500e+00   1.191759e-31 
1.295200e+00   1.144201e-31 
1.298000e+00   1.096782e-31 
1.300700e+00   1.052738e-31 
1.303400e+00   1.010432e-31 
1.306100e+00   9.696783e-32 
1.314300e+00   8.550888e-32 
1.330600e+00   6.639618e-32 
1.341500e+00   5.590786e-32 
1.355100e+00   4.497180e-32 
1.360600e+00   4.114241e-32 
1.371400e+00   3.446095e-32 
1.382300e+00   2.874008e-32 
1.390500e+00   2.502514e-32 
1.395900e+00   2.281883e-32 
1.404100e+00   1.980158e-32 
1.406800e+00   1.889018e-32 
1.409500e+00   1.801323e-32 
1.415000e+00   1.634335e-32 
1.417700e+00   1.557840e-32 
1.420400e+00   1.484368e-32 
1.423100e+00   1.414023e-32 
1.425900e+00   1.344009e-32 
1.428600e+00   1.279564e-32 
1.431300e+00   1.217759e-32 
1.436700e+00   1.101927e-32 
1.439500e+00   1.045858e-32 
1.442200e+00   9.941294e-33 
1.444900e+00   9.447270e-33 
1.447600e+00   8.974892e-33 
1.450400e+00   8.508316e-33 
1.453100e+00   8.079001e-33 
1.455800e+00   7.666232e-33 
1.458500e+00   7.272648e-33 
1.461200e+00   6.895551e-33 
1.466700e+00   6.180350e-33 
1.469400e+00   5.853466e-33 
1.472100e+00   5.542055e-33 
1.477600e+00   4.951397e-33 
1.480300e+00   4.682372e-33 
1.488400e+00   3.947959e-33 
1.491200e+00   3.717063e-33 
1.496600e+00   3.305300e-33 
1.551000e+00   8.661906e-34 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_600GeV.txt <==
1.200000e-02   9.256651e-19 
1.220000e-02   8.293869e-19 
1.240000e-02   7.434659e-19 
1.260000e-02   6.654012e-19 
1.280000e-02   5.983966e-19 
1.300000e-02   5.373450e-19 
1.320000e-02   4.828938e-19 
1.340000e-02   4.343063e-19 
1.360000e-02   5.765668e-19 
1.380000e-02   5.194128e-19 
1.450000e-02   3.637347e-19 
1.500000e-02   2.848698e-19 
2.000000e-02   4.857204e-20 
2.500000e-02   1.945715e-20 
3.000000e-02   1.252872e-20 
3.500000e-02   6.744520e-21 
4.000000e-02   3.743353e-21 
4.500000e-02   2.104876e-21 
5.000000e-02   1.175061e-21 
5.500000e-02   6.465833e-22 
6.000000e-02   3.563153e-22 
6.500000e-02   2.026800e-22 
7.000000e-02   1.218077e-22 
7.500000e-02   3.718463e-22 
8.000000e-02   3.183668e-22 
8.500000e-02   2.658144e-22 
9.000000e-02   2.306611e-22 
9.523900e-02   1.893311e-22 
1.006800e-01   1.436598e-22 
1.142900e-01   7.313004e-23 
1.197300e-01   5.705213e-23 
1.224500e-01   5.053349e-23 
1.251700e-01   4.482343e-23 
1.278900e-01   3.980566e-23 
1.306100e-01   3.538486e-23 
1.333300e-01   3.148209e-23 
1.360600e-01   2.801890e-23 
1.469400e-01   1.771929e-23 
1.496600e-01   1.582296e-23 
1.551000e-01   1.263643e-23 
1.578200e-01   1.130091e-23 
1.605500e-01   1.010733e-23 
1.659900e-01   1.008510e-23 
1.714300e-01   8.345748e-24 
1.768700e-01   7.488470e-24 
1.795900e-01   6.863742e-24 
1.823100e-01   6.254819e-24 
1.850400e-01   5.677168e-24 
1.877600e-01   5.145558e-24 
1.904800e-01   4.663031e-24 
1.959200e-01   3.835724e-24 
1.986400e-01   3.480655e-24 
2.040800e-01   2.871282e-24 
2.068000e-01   2.611417e-24 
2.095300e-01   2.376664e-24 
2.122500e-01   2.165959e-24 
2.149700e-01   1.975903e-24 
2.204100e-01   1.649134e-24 
2.258500e-01   1.381532e-24 
2.367400e-01   1.129805e-24 
2.476200e-01   8.173438e-25 
2.585100e-01   5.926345e-25 
2.721100e-01   4.009847e-25 
2.857200e-01   2.749855e-25 
2.993200e-01   1.911113e-25 
3.129300e-01   1.344571e-25 
3.401400e-01   6.898453e-26 
3.537400e-01   5.025716e-26 
3.809500e-01   2.750995e-26 
3.945600e-01   2.064727e-26 
4.081700e-01   1.563462e-26 
4.353800e-01   9.186718e-27 
4.625900e-01   5.554418e-27 
4.761900e-01   4.360015e-27 
4.898000e-01   3.441074e-27 
5.034000e-01   2.730328e-27 
5.170100e-01   2.176324e-27 
5.578300e-01   1.130176e-27 
5.714300e-01   9.151536e-28 
5.850400e-01   7.433032e-28 
6.122500e-01   4.947319e-28 
6.666700e-01   2.258313e-28 
6.802800e-01   1.866180e-28 
7.074900e-01   1.334538e-28 
7.347000e-01   9.354109e-29 
7.619100e-01   6.454577e-29 
7.891200e-01   4.486695e-29 
8.163300e-01   3.138993e-29 
8.435400e-01   2.208817e-29 
8.707500e-01   1.562376e-29 
9.115700e-01   9.374255e-30 
9.523900e-01   5.675658e-30 
9.932000e-01   5.313639e-30 
1.020400e+00   3.759279e-30 
1.061200e+00   2.668463e-30 
1.088400e+00   1.893354e-30 
1.102000e+00   1.596554e-30 
1.115700e+00   1.345514e-30 
1.129300e+00   1.136061e-30 
1.142900e+00   9.597708e-31 
1.156500e+00   8.112546e-31 
1.170100e+00   6.860315e-31 
1.197300e+00   1.649804e-30 
1.210900e+00   1.412767e-30 
1.224500e+00   1.208690e-30 
1.227200e+00   1.171763e-30 
1.229900e+00   1.135974e-30 
1.232700e+00   1.099998e-30 
1.235400e+00   1.066388e-30 
1.238100e+00   1.033798e-30 
1.240800e+00   1.002201e-30 
1.243500e+00   9.715666e-31 
1.246300e+00   9.407848e-31 
1.249000e+00   9.120140e-31 
1.257200e+00   8.299147e-31 
1.259900e+00   8.044983e-31 
1.262600e+00   7.798950e-31 
1.270800e+00   7.096157e-31 
1.281600e+00   6.265975e-31 
1.289800e+00   5.700740e-31 
1.292500e+00   5.525818e-31 
1.295200e+00   5.356383e-31 
1.298000e+00   5.185981e-31 
1.300700e+00   5.026828e-31 
1.303400e+00   4.872500e-31 
1.306100e+00   4.722803e-31 
1.314300e+00   4.295701e-31 
1.330600e+00   3.556860e-31 
1.341500e+00   3.134106e-31 
1.355100e+00   2.675710e-31 
1.360600e+00   2.509625e-31 
1.371400e+00   2.212347e-31 
1.382300e+00   1.947432e-31 
1.390500e+00   1.768864e-31 
1.395900e+00   1.660124e-31 
1.404100e+00   1.507342e-31 
1.406800e+00   1.460068e-31 
1.409500e+00   1.414279e-31 
1.415000e+00   1.325253e-31 
1.417700e+00   1.283570e-31 
1.420400e+00   1.243130e-31 
1.423100e+00   1.203964e-31 
1.425900e+00   1.164659e-31 
1.428600e+00   1.127914e-31 
1.431300e+00   1.092273e-31 
1.436700e+00   1.024257e-31 
1.439500e+00   9.906167e-32 
1.442200e+00   9.592030e-32 
1.444900e+00   9.287547e-32 
1.447600e+00   8.992098e-32 
1.450400e+00   8.695363e-32 
1.453100e+00   8.418223e-32 
1.455800e+00   8.149774e-32 
1.458500e+00   7.889334e-32 
1.461200e+00   7.637163e-32 
1.466700e+00   7.147360e-32 
1.469400e+00   6.918272e-32 
1.472100e+00   6.695869e-32 
1.477600e+00   6.264597e-32 
1.480300e+00   6.062550e-32 
1.488400e+00   5.493386e-32 
1.491200e+00   5.308595e-32 
1.496600e+00   4.969369e-32 
1.551000e+00   2.524601e-32 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_700GeV.txt <==
1.200000e-02   9.290999e-19 
1.220000e-02   8.325255e-19 
1.240000e-02   7.463345e-19 
1.260000e-02   6.680172e-19 
1.280000e-02   6.007928e-19 
1.300000e-02   5.395373e-19 
1.320000e-02   4.848992e-19 
1.340000e-02   4.361423e-19 
1.360000e-02   5.790445e-19 
1.380000e-02   5.216829e-19 
1.450000e-02   3.654125e-19 
1.500000e-02   2.862320e-19 
2.000000e-02   4.886195e-20 
2.500000e-02   1.959822e-20 
3.000000e-02   1.263871e-20 
3.500000e-02   6.814917e-21 
4.000000e-02   3.788651e-21 
4.500000e-02   2.133672e-21 
5.000000e-02   1.193178e-21 
5.500000e-02   6.577594e-22 
6.000000e-02   3.631399e-22 
6.500000e-02   2.069113e-22 
7.000000e-02   1.245397e-22 
7.500000e-02   3.804066e-22 
8.000000e-02   3.261082e-22 
8.500000e-02   2.727009e-22 
9.000000e-02   2.370630e-22 
9.523900e-02   1.949207e-22 
1.006800e-01   1.481293e-22 
1.142900e-01   7.571630e-23 
1.197300e-01   5.917655e-23 
1.224500e-01   5.246382e-23 
1.251700e-01   4.657949e-23 
1.278900e-01   4.140462e-23 
1.306100e-01   3.684188e-23 
1.333300e-01   3.281044e-23 
1.360600e-01   2.923004e-23 
1.469400e-01   1.855979e-23 
1.496600e-01   1.659048e-23 
1.551000e-01   1.327678e-23 
1.578200e-01   1.188594e-23 
1.605500e-01   1.064176e-23 
1.659900e-01   1.064028e-23 
1.714300e-01   8.823797e-24 
1.768700e-01   7.933700e-24 
1.795900e-01   7.279760e-24 
1.823100e-01   6.641127e-24 
1.850400e-01   6.034264e-24 
1.877600e-01   5.474987e-24 
1.904800e-01   4.966782e-24 
1.959200e-01   4.094166e-24 
1.986400e-01   3.719046e-24 
2.040800e-01   3.074304e-24 
2.068000e-01   2.798959e-24 
2.095300e-01   2.550002e-24 
2.122500e-01   2.326346e-24 
2.149700e-01   2.124423e-24 
2.204100e-01   1.776790e-24 
2.258500e-01   1.491589e-24 
2.367400e-01   1.224778e-24 
2.476200e-01   8.899308e-25 
2.585100e-01   6.481300e-25 
2.721100e-01   4.409990e-25 
2.857200e-01   3.041487e-25 
2.993200e-01   2.125954e-25 
3.129300e-01   1.504407e-25 
3.401400e-01   7.809498e-26 
3.537400e-01   5.723230e-26 
3.809500e-01   3.170568e-26 
3.945600e-01   2.394116e-26 
4.081700e-01   1.824017e-26 
4.353800e-01   1.085166e-26 
4.625900e-01   6.645002e-27 
4.761900e-01   5.249976e-27 
4.898000e-01   4.170761e-27 
5.034000e-01   3.331397e-27 
5.170100e-01   2.673430e-27 
5.578300e-01   1.417626e-27 
5.714300e-01   1.156177e-27 
5.850400e-01   9.459346e-28 
6.122500e-01   6.390574e-28 
6.666700e-01   3.009693e-28 
6.802800e-01   2.507356e-28 
7.074900e-01   1.825719e-28 
7.347000e-01   1.302648e-28 
7.619100e-01   9.146822e-29 
7.891200e-01   6.473822e-29 
8.163300e-01   4.614432e-29 
8.435400e-01   3.310223e-29 
8.707500e-01   2.388536e-29 
9.115700e-01   1.478531e-29 
9.523900e-01   9.250630e-30 
9.932000e-01   9.042641e-30 
1.020400e+00   6.555365e-30 
1.061200e+00   4.847825e-30 
1.088400e+00   3.533695e-30 
1.102000e+00   3.021478e-30 
1.115700e+00   2.582979e-30 
1.129300e+00   2.212678e-30 
1.142900e+00   1.897135e-30 
1.156500e+00   1.627969e-30 
1.170100e+00   1.398144e-30 
1.197300e+00   3.424075e-30 
1.210900e+00   2.980347e-30 
1.224500e+00   2.592764e-30 
1.227200e+00   2.522053e-30 
1.229900e+00   2.453303e-30 
1.232700e+00   2.383984e-30 
1.235400e+00   2.319038e-30 
1.238100e+00   2.255913e-30 
1.240800e+00   2.194493e-30 
1.243500e+00   2.134800e-30 
1.246300e+00   2.074639e-30 
1.249000e+00   2.018268e-30 
1.257200e+00   1.856396e-30 
1.259900e+00   1.806051e-30 
1.262600e+00   1.757088e-30 
1.270800e+00   1.616486e-30 
1.281600e+00   1.448591e-30 
1.289800e+00   1.333060e-30 
1.292500e+00   1.297091e-30 
1.295200e+00   1.262112e-30 
1.298000e+00   1.226858e-30 
1.300700e+00   1.193805e-30 
1.303400e+00   1.161651e-30 
1.306100e+00   1.130385e-30 
1.314300e+00   1.040543e-30 
1.330600e+00   8.828739e-31 
1.341500e+00   7.911383e-31 
1.355100e+00   6.900732e-31 
1.360600e+00   6.529970e-31 
1.371400e+00   5.859556e-31 
1.382300e+00   5.253292e-31 
1.390500e+00   4.839252e-31 
1.395900e+00   4.584575e-31 
1.404100e+00   4.223579e-31 
1.406800e+00   4.111079e-31 
1.409500e+00   4.001602e-31 
1.415000e+00   3.787560e-31 
1.417700e+00   3.686736e-31 
1.420400e+00   3.588591e-31 
1.423100e+00   3.493096e-31 
1.425900e+00   3.396699e-31 
1.428600e+00   3.306293e-31 
1.431300e+00   3.218318e-31 
1.436700e+00   3.049352e-31 
1.439500e+00   2.965271e-31 
1.442200e+00   2.886434e-31 
1.444900e+00   2.809677e-31 
1.447600e+00   2.734962e-31 
1.450400e+00   2.659619e-31 
1.453100e+00   2.588875e-31 
1.455800e+00   2.520046e-31 
1.458500e+00   2.453010e-31 
1.461200e+00   2.387780e-31 
1.466700e+00   2.260217e-31 
1.469400e+00   2.200075e-31 
1.472100e+00   2.141589e-31 
1.477600e+00   2.027146e-31 
1.480300e+00   1.973244e-31 
1.488400e+00   1.819866e-31 
1.491200e+00   1.769717e-31 
1.496600e+00   1.676809e-31 
1.551000e+00   9.729494e-32 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_800GeV.txt <==
1.200000e-02   9.316819e-19 
1.220000e-02   8.348856e-19 
1.240000e-02   7.484925e-19 
1.260000e-02   6.699854e-19 
1.280000e-02   6.025970e-19 
1.300000e-02   5.411864e-19 
1.320000e-02   4.864076e-19 
1.340000e-02   4.375232e-19 
1.360000e-02   5.809081e-19 
1.380000e-02   5.233892e-19 
1.450000e-02   3.666751e-19 
1.500000e-02   2.872560e-19 
2.000000e-02   4.908013e-20 
2.500000e-02   1.970444e-20 
3.000000e-02   1.272163e-20 
3.500000e-02   6.868039e-21 
4.000000e-02   3.823022e-21 
4.500000e-02   2.155867e-21 
5.000000e-02   1.207230e-21 
5.500000e-02   6.663949e-22 
6.000000e-02   3.683876e-22 
6.500000e-02   2.101712e-22 
7.000000e-02   1.266578e-22 
7.500000e-02   3.869117e-22 
8.000000e-02   3.319943e-22 
8.500000e-02   2.779439e-22 
9.000000e-02   2.419468e-22 
9.523900e-02   1.991924e-22 
1.006800e-01   1.515502e-22 
1.142900e-01   7.770086e-23 
1.197300e-01   6.080864e-23 
1.224500e-01   5.394767e-23 
1.251700e-01   4.793023e-23 
1.278900e-01   4.263534e-23 
1.306100e-01   3.796402e-23 
1.333300e-01   3.383412e-23 
1.360600e-01   3.016403e-23 
1.469400e-01   1.920973e-23 
1.496600e-01   1.718442e-23 
1.551000e-01   1.377303e-23 
1.578200e-01   1.233967e-23 
1.605500e-01   1.105653e-23 
1.659900e-01   1.107154e-23 
1.714300e-01   9.195735e-24 
1.768700e-01   8.280504e-24 
1.795900e-01   7.604078e-24 
1.823100e-01   6.942513e-24 
1.850400e-01   6.313056e-24 
1.877600e-01   5.732356e-24 
1.904800e-01   5.204248e-24 
1.959200e-01   4.296489e-24 
1.986400e-01   3.905800e-24 
2.040800e-01   3.233547e-24 
2.068000e-01   2.946162e-24 
2.095300e-01   2.686138e-24 
2.122500e-01   2.452394e-24 
2.149700e-01   2.241228e-24 
2.204100e-01   1.877325e-24 
2.258500e-01   1.578390e-24 
2.367400e-01   1.299890e-24 
2.476200e-01   9.475229e-25 
2.585100e-01   6.923020e-25 
2.721100e-01   4.729717e-25 
2.857200e-01   3.275410e-25 
2.993200e-01   2.298950e-25 
3.129300e-01   1.633634e-25 
3.401400e-01   8.552097e-26 
3.537400e-01   6.294094e-26 
3.809500e-01   3.516803e-26 
3.945600e-01   2.667073e-26 
4.081700e-01   2.040847e-26 
4.353800e-01   1.224922e-26 
4.625900e-01   7.568587e-27 
4.761900e-01   6.007060e-27 
4.898000e-01   4.794368e-27 
5.034000e-01   3.847485e-27 
5.170100e-01   3.102304e-27 
5.578300e-01   1.669271e-27 
5.714300e-01   1.368241e-27 
5.850400e-01   1.125133e-27 
6.122500e-01   7.680341e-28 
6.666700e-01   3.695934e-28 
6.802800e-01   3.096263e-28 
7.074900e-01   2.282732e-28 
7.347000e-01   1.648605e-28 
7.619100e-01   1.171346e-28 
7.891200e-01   8.391628e-29 
8.163300e-01   6.056522e-29 
8.435400e-01   4.400738e-29 
8.707500e-01   3.217484e-29 
9.115700e-01   2.032734e-29 
9.523900e-01   1.299154e-29 
9.932000e-01   1.306023e-29 
1.020400e+00   9.614948e-30 
1.061200e+00   7.295717e-30 
1.088400e+00   5.407313e-30 
1.102000e+00   4.662962e-30 
1.115700e+00   4.021095e-30 
1.129300e+00   3.474958e-30 
1.142900e+00   3.006042e-30 
1.156500e+00   2.602968e-30 
1.170100e+00   2.256103e-30 
1.197300e+00   5.579650e-30 
1.210900e+00   4.903000e-30 
1.224500e+00   4.306975e-30 
1.227200e+00   4.197683e-30 
1.229900e+00   4.091215e-30 
1.232700e+00   3.983751e-30 
1.235400e+00   3.882842e-30 
1.238100e+00   3.784567e-30 
1.240800e+00   3.688863e-30 
1.243500e+00   3.595641e-30 
1.246300e+00   3.501516e-30 
1.249000e+00   3.413173e-30 
1.257200e+00   3.158674e-30 
1.259900e+00   3.079259e-30 
1.262600e+00   3.001862e-30 
1.270800e+00   2.778915e-30 
1.281600e+00   2.511028e-30 
1.289800e+00   2.325514e-30 
1.292500e+00   2.267570e-30 
1.295200e+00   2.211113e-30 
1.298000e+00   2.154086e-30 
1.300700e+00   2.100546e-30 
1.303400e+00   2.048367e-30 
1.306100e+00   1.997519e-30 
1.314300e+00   1.850931e-30 
1.330600e+00   1.591489e-30 
1.341500e+00   1.439130e-30 
1.355100e+00   1.269837e-30 
1.360600e+00   1.207304e-30 
1.371400e+00   1.093557e-30 
1.382300e+00   9.898827e-31 
1.390500e+00   9.185675e-31 
1.395900e+00   8.744976e-31 
1.404100e+00   8.116694e-31 
1.406800e+00   7.920055e-31 
1.409500e+00   7.728424e-31 
1.415000e+00   7.352418e-31 
1.417700e+00   7.174760e-31 
1.420400e+00   7.001519e-31 
1.423100e+00   6.832460e-31 
1.425900e+00   6.661652e-31 
1.428600e+00   6.501081e-31 
1.431300e+00   6.344420e-31 
1.436700e+00   6.042683e-31 
1.439500e+00   5.891927e-31 
1.442200e+00   5.750287e-31 
1.444900e+00   5.612040e-31 
1.447600e+00   5.477227e-31 
1.450400e+00   5.340960e-31 
1.453100e+00   5.212760e-31 
1.455800e+00   5.087717e-31 
1.458500e+00   4.965803e-31 
1.461200e+00   4.846772e-31 
1.466700e+00   4.613265e-31 
1.469400e+00   4.502935e-31 
1.472100e+00   4.395268e-31 
1.477600e+00   4.183971e-31 
1.480300e+00   4.084019e-31 
1.488400e+00   3.798604e-31 
1.491200e+00   3.704742e-31 
1.496600e+00   3.530287e-31 
1.551000e+00   2.176186e-31 


==> anc/Xe_d1/SIXe_LongRange_avdcs_0_900GeV.txt <==
1.200000e-02   9.336940e-19 
1.220000e-02   8.367253e-19 
1.240000e-02   7.501722e-19 
1.260000e-02   6.715187e-19 
1.280000e-02   6.040011e-19 
1.300000e-02   5.424712e-19 
1.320000e-02   4.875824e-19 
1.340000e-02   4.385985e-19 
1.360000e-02   5.823612e-19 
1.380000e-02   5.247206e-19 
1.450000e-02   3.676598e-19 
1.500000e-02   2.880547e-19 
2.000000e-02   4.925016e-20 
2.500000e-02   1.978734e-20 
3.000000e-02   1.278638e-20 
3.500000e-02   6.909564e-21 
4.000000e-02   3.849909e-21 
4.500000e-02   2.173244e-21 
5.000000e-02   1.218244e-21 
5.500000e-02   6.731800e-22 
6.000000e-02   3.725062e-22 
6.500000e-02   2.127098e-22 
7.000000e-02   1.282891e-22 
7.500000e-02   3.919964e-22 
8.000000e-02   3.366138e-22 
8.500000e-02   2.820742e-22 
9.000000e-02   2.458100e-22 
9.523900e-02   2.025787e-22 
1.006800e-01   1.542637e-22 
1.142900e-01   7.927667e-23 
1.197300e-01   6.210509e-23 
1.224500e-01   5.512675e-23 
1.251700e-01   4.900382e-23 
1.278900e-01   4.361383e-23 
1.306100e-01   3.885648e-23 
1.333300e-01   3.464860e-23 
1.360600e-01   3.090741e-23 
1.469400e-01   1.972786e-23 
1.496600e-01   1.765811e-23 
1.551000e-01   1.416916e-23 
1.578200e-01   1.270202e-23 
1.605500e-01   1.138794e-23 
1.659900e-01   1.141628e-23 
1.714300e-01   9.493358e-24 
1.768700e-01   8.558188e-24 
1.795900e-01   7.863911e-24 
1.823100e-01   7.184110e-24 
1.850400e-01   6.536661e-24 
1.877600e-01   5.938888e-24 
1.904800e-01   5.394901e-24 
1.959200e-01   4.459094e-24 
1.986400e-01   4.055955e-24 
2.040800e-01   3.361713e-24 
2.068000e-01   3.064688e-24 
2.095300e-01   2.795820e-24 
2.122500e-01   2.553995e-24 
2.149700e-01   2.335418e-24 
2.204100e-01   1.958477e-24 
2.258500e-01   1.648516e-24 
2.367400e-01   1.360680e-24 
2.476200e-01   9.942321e-25 
2.585100e-01   7.282118e-25 
2.721100e-01   4.990408e-25 
2.857200e-01   3.466714e-25 
2.993200e-01   2.440851e-25 
3.129300e-01   1.739936e-25 
3.401400e-01   9.166445e-26 
3.537400e-01   6.767776e-26 
3.809500e-01   3.805860e-26 
3.945600e-01   2.895639e-26 
4.081700e-01   2.222961e-26 
4.353800e-01   1.343035e-26 
4.625900e-01   8.354143e-27 
4.761900e-01   6.653106e-27 
4.898000e-01   5.328264e-27 
5.034000e-01   4.290814e-27 
5.170100e-01   3.471941e-27 
5.578300e-01   1.888458e-27 
5.714300e-01   1.553621e-27 
5.850400e-01   1.282357e-27 
6.122500e-01   8.820370e-28 
6.666700e-01   4.312001e-28 
6.802800e-01   3.627072e-28 
7.074900e-01   2.698504e-28 
7.347000e-01   1.966136e-28 
7.619100e-01   1.408892e-28 
7.891200e-01   1.018181e-28 
8.163300e-01   7.414422e-29 
8.435400e-01   5.436864e-29 
8.707500e-01   4.012383e-29 
9.115700e-01   2.571826e-29 
9.523900e-01   1.668456e-29 
9.932000e-01   1.710847e-29 
1.020400e+00   1.273049e-29 
1.061200e+00   9.832637e-30 
1.088400e+00   7.370748e-30 
1.102000e+00   6.392955e-30 
1.115700e+00   5.545509e-30 
1.129300e+00   4.820698e-30 
1.142900e+00   4.195210e-30 
1.156500e+00   3.654740e-30 
1.170100e+00   3.187206e-30 
1.197300e+00   7.930464e-30 
1.210900e+00   7.012880e-30 
1.224500e+00   6.199889e-30 
1.227200e+00   6.050311e-30 
1.229900e+00   5.904466e-30 
1.232700e+00   5.757006e-30 
1.235400e+00   5.618472e-30 
1.238100e+00   5.483378e-30 
1.240800e+00   5.351670e-30 
1.243500e+00   5.223225e-30 
1.246300e+00   5.093391e-30 
1.249000e+00   4.971382e-30 
1.257200e+00   4.619113e-30 
1.259900e+00   4.508906e-30 
1.262600e+00   4.401417e-30 
1.270800e+00   4.091033e-30 
1.281600e+00   3.716642e-30 
1.289800e+00   3.456287e-30 
1.292500e+00   3.374774e-30 
1.295200e+00   3.295268e-30 
1.298000e+00   3.214857e-30 
1.300700e+00   3.139254e-30 
1.303400e+00   3.065484e-30 
1.306100e+00   2.993548e-30 
1.314300e+00   2.785610e-30 
1.330600e+00   2.415614e-30 
1.341500e+00   2.196999e-30 
1.355100e+00   1.952721e-30 
1.360600e+00   1.862082e-30 
1.371400e+00   1.696630e-30 
1.382300e+00   1.545033e-30 
1.390500e+00   1.440288e-30 
1.395900e+00   1.375358e-30 
1.404100e+00   1.282496e-30 
1.406800e+00   1.253361e-30 
1.409500e+00   1.224919e-30 
1.415000e+00   1.169019e-30 
1.417700e+00   1.142545e-30 
1.420400e+00   1.116694e-30 
1.423100e+00   1.091457e-30 
1.425900e+00   1.065900e-30 
1.428600e+00   1.041840e-30 
1.431300e+00   1.018346e-30 
1.436700e+00   9.729768e-31 
1.439500e+00   9.502846e-31 
1.442200e+00   9.289221e-31 
1.444900e+00   9.080482e-31 
1.447600e+00   8.876659e-31 
1.450400e+00   8.670224e-31 
1.453100e+00   8.475928e-31 
1.455800e+00   8.286091e-31 
1.458500e+00   8.100659e-31 
1.461200e+00   7.919460e-31 
1.466700e+00   7.563277e-31 
1.469400e+00   7.394533e-31 
1.472100e+00   7.229616e-31 
1.477600e+00   6.905380e-31 
1.480300e+00   6.751805e-31 
1.488400e+00   6.311658e-31 
1.491200e+00   6.166486e-31 
1.496600e+00   5.896185e-31 
1.551000e+00   3.766174e-31 


==> anc/Xe_d1/SIXe_LongRange_avdcs_10_00GeV.txt <==
1.200000e-02   9.484408e-19 
1.220000e-02   8.502048e-19 
1.240000e-02   7.624953e-19 
1.260000e-02   6.827628e-19 
1.280000e-02   6.143059e-19 
1.300000e-02   5.518957e-19 
1.320000e-02   4.962061e-19 
1.340000e-02   4.464919e-19 
1.360000e-02   5.930183e-19 
1.380000e-02   5.344835e-19 
1.450000e-02   3.748828e-19 
1.500000e-02   2.939177e-19 
2.000000e-02   5.049987e-20 
2.500000e-02   2.039743e-20 
3.000000e-02   1.326441e-20 
3.500000e-02   7.217188e-21 
4.000000e-02   4.049787e-21 
4.500000e-02   2.302882e-21 
5.000000e-02   1.300679e-21 
5.500000e-02   7.241248e-22 
6.000000e-02   4.035160e-22 
6.500000e-02   2.318585e-22 
7.000000e-02   1.406068e-22 
7.500000e-02   4.301785e-22 
8.000000e-02   3.713203e-22 
8.500000e-02   3.131851e-22 
9.000000e-02   2.750085e-22 
9.523900e-02   2.282471e-22 
1.006800e-01   1.748781e-22 
1.142900e-01   9.134903e-23 
1.197300e-01   7.208011e-23 
1.224500e-01   6.421835e-23 
1.251700e-01   5.730077e-23 
1.278900e-01   5.119293e-23 
1.306100e-01   4.578492e-23 
1.333300e-01   4.098590e-23 
1.360600e-01   3.670481e-23 
1.469400e-01   2.380570e-23 
1.496600e-01   2.139467e-23 
1.551000e-01   1.730819e-23 
1.578200e-01   1.557990e-23 
1.605500e-01   1.402606e-23 
1.659900e-01   1.416659e-23 
1.714300e-01   1.187769e-23 
1.768700e-01   1.078979e-23 
1.795900e-01   9.956402e-24 
1.823100e-01   9.133802e-24 
1.850400e-01   8.344880e-24 
1.877600e-01   7.612338e-24 
1.904800e-01   6.942801e-24 
1.959200e-01   5.784431e-24 
1.986400e-01   5.282245e-24 
2.040800e-01   4.412406e-24 
2.068000e-01   4.038227e-24 
2.095300e-01   3.698353e-24 
2.122500e-01   3.391625e-24 
2.149700e-01   3.113456e-24 
2.204100e-01   2.631330e-24 
2.258500e-01   2.232191e-24 
2.367400e-01   1.870525e-24 
2.476200e-01   1.389131e-24 
2.585100e-01   1.034181e-24 
2.721100e-01   7.233491e-25 
2.857200e-01   5.129054e-25 
2.993200e-01   3.686165e-25 
3.129300e-01   2.682192e-25 
3.401400e-01   1.472216e-25 
3.537400e-01   1.109436e-25 
3.809500e-01   6.499241e-26 
3.945600e-01   5.047065e-26 
4.081700e-01   3.954814e-26 
4.353800e-01   2.489759e-26 
4.625900e-01   1.614428e-26 
4.761900e-01   1.312953e-26 
4.898000e-01   1.073973e-26 
5.034000e-01   8.834723e-27 
5.170100e-01   7.303912e-27 
5.578300e-01   4.241799e-27 
5.714300e-01   3.568074e-27 
5.850400e-01   3.011847e-27 
6.122500e-01   2.167816e-27 
6.666700e-01   1.163044e-27 
6.802800e-01   1.001763e-27 
7.074900e-01   7.871266e-28 
7.347000e-01   6.037965e-28 
7.619100e-01   4.540162e-28 
7.891200e-01   3.445728e-28 
8.163300e-01   2.637036e-28 
8.435400e-01   2.033655e-28 
8.707500e-01   1.579510e-28 
9.115700e-01   1.094463e-28 
9.523900e-01   7.687074e-29 
9.932000e-01   8.823555e-29 
1.020400e+00   6.936166e-29 
1.061200e+00   5.876098e-29 
1.088400e+00   4.661951e-29 
1.102000e+00   4.160806e-29 
1.115700e+00   3.715307e-29 
1.129300e+00   3.324470e-29 
1.142900e+00   2.978447e-29 
1.156500e+00   2.671675e-29 
1.170100e+00   2.399364e-29 
1.197300e+00   6.064433e-29 
1.210900e+00   5.524699e-29 
1.224500e+00   5.032922e-29 
1.227200e+00   4.940947e-29 
1.229900e+00   4.850774e-29 
1.232700e+00   4.759145e-29 
1.235400e+00   4.672565e-29 
1.238100e+00   4.587692e-29 
1.240800e+00   4.504501e-29 
1.243500e+00   4.422936e-29 
1.246300e+00   4.340066e-29 
1.249000e+00   4.261753e-29 
1.257200e+00   4.033249e-29 
1.259900e+00   3.960958e-29 
1.262600e+00   3.890098e-29 
1.270800e+00   3.683267e-29 
1.281600e+00   3.429037e-29 
1.289800e+00   3.248862e-29 
1.292500e+00   3.191828e-29 
1.295200e+00   3.135892e-29 
1.298000e+00   3.079024e-29 
1.300700e+00   3.025250e-29 
1.303400e+00   2.972504e-29 
1.306100e+00   2.920770e-29 
1.314300e+00   2.769612e-29 
1.330600e+00   2.493948e-29 
1.341500e+00   2.326520e-29 
1.355100e+00   2.134698e-29 
1.360600e+00   2.062119e-29 
1.371400e+00   1.927364e-29 
1.382300e+00   1.801113e-29 
1.390500e+00   1.712125e-29 
1.395900e+00   1.656166e-29 
1.404100e+00   1.575008e-29 
1.406800e+00   1.549247e-29 
1.409500e+00   1.523953e-29 
1.415000e+00   1.473815e-29 
1.417700e+00   1.449873e-29 
1.420400e+00   1.426353e-29 
1.423100e+00   1.403252e-29 
1.425900e+00   1.379732e-29 
1.428600e+00   1.357462e-29 
1.431300e+00   1.335588e-29 
1.436700e+00   1.292987e-29 
1.439500e+00   1.271492e-29 
1.442200e+00   1.251133e-29 
1.444900e+00   1.231136e-29 
1.447600e+00   1.211487e-29 
1.450400e+00   1.191474e-29 
1.453100e+00   1.172522e-29 
1.455800e+00   1.153899e-29 
1.458500e+00   1.135604e-29 
1.461200e+00   1.117623e-29 
1.466700e+00   1.081962e-29 
1.469400e+00   1.064917e-29 
1.472100e+00   1.048166e-29 
1.477600e+00   1.014876e-29 
1.480300e+00   9.989885e-30 
1.488400e+00   9.529453e-30 
1.491200e+00   9.375766e-30 
1.496600e+00   9.087007e-30 
1.551000e+00   6.666647e-30 


==> anc/Xe_d1/SIXe_LongRange_avdcs_1_000GeV.txt <==
1.200000e-02   9.353063e-19 
1.220000e-02   8.381974e-19 
1.240000e-02   7.515188e-19 
1.260000e-02   6.727466e-19 
1.280000e-02   6.051273e-19 
1.300000e-02   5.435010e-19 
1.320000e-02   4.885258e-19 
1.340000e-02   4.394605e-19 
1.360000e-02   5.835249e-19 
1.380000e-02   5.257863e-19 
1.450000e-02   3.684483e-19 
1.500000e-02   2.886945e-19 
2.000000e-02   4.938654e-20 
2.500000e-02   1.985380e-20 
3.000000e-02   1.283833e-20 
3.500000e-02   6.942916e-21 
4.000000e-02   3.871519e-21 
4.500000e-02   2.187223e-21 
5.000000e-02   1.227108e-21 
5.500000e-02   6.786440e-22 
6.000000e-02   3.758254e-22 
6.500000e-02   2.147560e-22 
7.000000e-02   1.296042e-22 
7.500000e-02   3.960866e-22 
8.000000e-02   3.403277e-22 
8.500000e-02   2.853951e-22 
9.000000e-02   2.489189e-22 
9.523900e-02   2.053123e-22 
1.006800e-01   1.564633e-22 
1.142900e-01   8.056137e-23 
1.197300e-01   6.316224e-23 
1.224500e-01   5.608819e-23 
1.251700e-01   4.987934e-23 
1.278900e-01   4.441188e-23 
1.306100e-01   3.958451e-23 
1.333300e-01   3.531309e-23 
1.360600e-01   3.151401e-23 
1.469400e-01   2.015107e-23 
1.496600e-01   1.804514e-23 
1.551000e-01   1.449301e-23 
1.578200e-01   1.299835e-23 
1.605500e-01   1.165907e-23 
1.659900e-01   1.169827e-23 
1.714300e-01   9.737002e-24 
1.768700e-01   8.785607e-24 
1.795900e-01   8.076781e-24 
1.823100e-01   7.382104e-24 
1.850400e-01   6.719987e-24 
1.877600e-01   6.108263e-24 
1.904800e-01   5.551320e-24 
1.959200e-01   4.592592e-24 
1.986400e-01   4.179284e-24 
2.040800e-01   3.467056e-24 
2.068000e-01   3.162148e-24 
2.095300e-01   2.886025e-24 
2.122500e-01   2.637586e-24 
2.149700e-01   2.412948e-24 
2.204100e-01   2.025322e-24 
2.258500e-01   1.706328e-24 
2.367400e-01   1.410861e-24 
2.476200e-01   1.032854e-24 
2.585100e-01   7.579464e-25 
2.721100e-01   5.206716e-25 
2.857200e-01   3.625789e-25 
2.993200e-01   2.559117e-25 
3.129300e-01   1.828741e-25 
3.401400e-01   9.682063e-26 
3.537400e-01   7.166200e-26 
3.809500e-01   4.050024e-26 
3.945600e-01   3.089149e-26 
4.081700e-01   2.377521e-26 
4.353800e-01   1.443753e-26 
4.625900e-01   9.027142e-27 
4.761900e-01   7.207944e-27 
4.898000e-01   5.787931e-27 
5.034000e-01   4.673479e-27 
5.170100e-01   3.791833e-27 
5.578300e-01   2.079633e-27 
5.714300e-01   1.715743e-27 
5.850400e-01   1.420233e-27 
6.122500e-01   9.825711e-28 
6.666700e-01   4.861589e-28 
6.802800e-01   4.102001e-28 
7.074900e-01   3.073146e-28 
7.347000e-01   2.254144e-28 
7.619100e-01   1.625674e-28 
7.891200e-01   1.182585e-28 
8.163300e-01   8.669584e-29 
8.435400e-01   6.400944e-29 
8.707500e-01   4.757001e-29 
9.115700e-01   3.082067e-29 
9.523900e-01   2.021747e-29 
9.932000e-01   2.104076e-29 
1.020400e+00   1.577967e-29 
1.061200e+00   1.234764e-29 
1.088400e+00   9.332843e-30 
1.102000e+00   8.128706e-30 
1.115700e+00   7.081292e-30 
1.129300e+00   6.182178e-30 
1.142900e+00   5.403311e-30 
1.156500e+00   4.727726e-30 
1.170100e+00   4.141093e-30 
1.197300e+00   1.034571e-29 
1.210900e+00   9.189974e-30 
1.224500e+00   8.161741e-30 
1.227200e+00   7.972088e-30 
1.229900e+00   7.787025e-30 
1.232700e+00   7.599790e-30 
1.235400e+00   7.423680e-30 
1.238100e+00   7.251890e-30 
1.240800e+00   7.084183e-30 
1.243500e+00   6.920549e-30 
1.246300e+00   6.755019e-30 
1.249000e+00   6.599304e-30 
1.257200e+00   6.149066e-30 
1.259900e+00   6.007933e-30 
1.262600e+00   5.870248e-30 
1.270800e+00   5.471894e-30 
1.281600e+00   4.990005e-30 
1.289800e+00   4.653930e-30 
1.292500e+00   4.548533e-30 
1.295200e+00   4.445646e-30 
1.298000e+00   4.341519e-30 
1.300700e+00   4.243503e-30 
1.303400e+00   4.147827e-30 
1.306100e+00   4.054400e-30 
1.314300e+00   3.783939e-30 
1.330600e+00   3.300927e-30 
1.341500e+00   3.014288e-30 
1.355100e+00   2.692744e-30 
1.360600e+00   2.573105e-30 
1.371400e+00   2.354044e-30 
1.382300e+00   2.152668e-30 
1.390500e+00   2.013070e-30 
1.395900e+00   1.926329e-30 
1.404100e+00   1.802013e-30 
1.406800e+00   1.762938e-30 
1.409500e+00   1.724752e-30 
1.415000e+00   1.649606e-30 
1.417700e+00   1.613975e-30 
1.420400e+00   1.579148e-30 
1.423100e+00   1.545101e-30 
1.425900e+00   1.510605e-30 
1.428600e+00   1.478104e-30 
1.431300e+00   1.446322e-30 
1.436700e+00   1.384892e-30 
1.439500e+00   1.354113e-30 
1.442200e+00   1.325123e-30 
1.444900e+00   1.296757e-30 
1.447600e+00   1.269038e-30 
1.450400e+00   1.240941e-30 
1.453100e+00   1.214460e-30 
1.455800e+00   1.188574e-30 
1.458500e+00   1.163261e-30 
1.461200e+00   1.138502e-30 
1.466700e+00   1.089762e-30 
1.469400e+00   1.066637e-30 
1.472100e+00   1.044015e-30 
1.477600e+00   9.994791e-31 
1.480300e+00   9.783393e-31 
1.488400e+00   9.176710e-31 
1.491200e+00   8.976277e-31 
1.496600e+00   8.602350e-31 
1.551000e+00   5.626260e-31 


==> anc/Xe_d1/SIXe_LongRange_avdcs_1_300GeV.txt <==
1.200000e-02   9.386613e-19 
1.220000e-02   8.412644e-19 
1.240000e-02   7.543225e-19 
1.260000e-02   6.753044e-19 
1.280000e-02   6.074711e-19 
1.300000e-02   5.456455e-19 
1.320000e-02   4.904866e-19 
1.340000e-02   4.412561e-19 
1.360000e-02   5.859483e-19 
1.380000e-02   5.280058e-19 
1.450000e-02   3.700903e-19 
1.500000e-02   2.900275e-19 
2.000000e-02   4.967042e-20 
2.500000e-02   1.999230e-20 
3.000000e-02   1.294668e-20 
3.500000e-02   7.012530e-21 
4.000000e-02   3.916682e-21 
4.500000e-02   2.216463e-21 
5.000000e-02   1.245670e-21 
5.500000e-02   6.900990e-22 
6.000000e-02   3.827886e-22 
6.500000e-02   2.190515e-22 
7.000000e-02   1.323649e-22 
7.500000e-02   4.046650e-22 
8.000000e-02   3.481195e-22 
8.500000e-02   2.923694e-22 
9.000000e-02   2.554501e-22 
9.523900e-02   2.110423e-22 
1.006800e-01   1.610579e-22 
1.142900e-01   8.324542e-23 
1.197300e-01   6.537888e-23 
1.224500e-01   5.810776e-23 
1.251700e-01   5.172159e-23 
1.278900e-01   4.609387e-23 
1.306100e-01   4.112113e-23 
1.333300e-01   3.671771e-23 
1.360600e-01   3.279805e-23 
1.469400e-01   2.105134e-23 
1.496600e-01   1.886930e-23 
1.551000e-01   1.518410e-23 
1.578200e-01   1.363135e-23 
1.605500e-01   1.223874e-23 
1.659900e-01   1.230169e-23 
1.714300e-01   1.025908e-23 
1.768700e-01   9.273351e-24 
1.795900e-01   8.533609e-24 
1.823100e-01   7.807282e-24 
1.850400e-01   7.113855e-24 
1.877600e-01   6.472347e-24 
1.904800e-01   5.887690e-24 
1.959200e-01   4.879939e-24 
1.986400e-01   4.444865e-24 
2.040800e-01   3.694128e-24 
2.068000e-01   3.372320e-24 
2.095300e-01   3.080671e-24 
2.122500e-01   2.818046e-24 
2.149700e-01   2.580391e-24 
2.204100e-01   2.169834e-24 
2.258500e-01   1.831431e-24 
2.367400e-01   1.519698e-24 
2.476200e-01   1.116808e-24 
2.585100e-01   8.227305e-25 
2.721100e-01   5.679253e-25 
2.857200e-01   3.974229e-25 
2.993200e-01   2.818840e-25 
3.129300e-01   2.024288e-25 
3.401400e-01   1.082389e-25 
3.537400e-01   8.051177e-26 
3.809500e-01   4.595699e-26 
3.945600e-01   3.522924e-26 
4.081700e-01   2.724993e-26 
4.353800e-01   1.671545e-26 
4.625900e-01   1.055897e-26 
4.761900e-01   8.474807e-27 
4.898000e-01   6.840892e-27 
5.034000e-01   5.552890e-27 
5.170100e-01   4.529410e-27 
5.578300e-01   2.525026e-27 
5.714300e-01   2.094787e-27 
5.850400e-01   1.743731e-27 
6.122500e-01   1.220182e-27 
6.666700e-01   6.180307e-28 
6.802800e-01   5.246024e-28 
7.074900e-01   3.984001e-28 
7.347000e-01   2.960467e-28 
7.619100e-01   2.161592e-28 
7.891200e-01   1.592356e-28 
8.163300e-01   1.182425e-28 
8.435400e-01   8.844800e-29 
8.707500e-01   6.661051e-29 
9.115700e-01   4.404400e-29 
9.523900e-01   2.950033e-29 
9.932000e-01   3.158432e-29 
1.020400e+00   2.403470e-29 
1.061200e+00   1.926930e-29 
1.088400e+00   1.478788e-29 
1.102000e+00   1.297961e-29 
1.115700e+00   1.139573e-29 
1.129300e+00   1.002690e-29 
1.142900e+00   8.832929e-30 
1.156500e+00   7.790177e-30 
1.170100e+00   6.878338e-30 
1.197300e+00   1.729483e-29 
1.210900e+00   1.548841e-29 
1.224500e+00   1.386897e-29 
1.227200e+00   1.356899e-29 
1.229900e+00   1.327574e-29 
1.232700e+00   1.297868e-29 
1.235400e+00   1.269885e-29 
1.238100e+00   1.242540e-29 
1.240800e+00   1.215818e-29 
1.243500e+00   1.189704e-29 
1.246300e+00   1.163249e-29 
1.249000e+00   1.138327e-29 
1.257200e+00   1.066051e-29 
1.259900e+00   1.043331e-29 
1.262600e+00   1.021128e-29 
1.270800e+00   9.567089e-30 
1.281600e+00   8.783760e-30 
1.289800e+00   8.234655e-30 
1.292500e+00   8.061907e-30 
1.295200e+00   7.892997e-30 
1.298000e+00   7.721804e-30 
1.300700e+00   7.560478e-30 
1.303400e+00   7.402713e-30 
1.306100e+00   7.248464e-30 
1.314300e+00   6.800474e-30 
1.330600e+00   5.994965e-30 
1.341500e+00   5.513297e-30 
1.355100e+00   4.969250e-30 
1.360600e+00   4.765649e-30 
1.371400e+00   4.391235e-30 
1.382300e+00   4.044830e-30 
1.390500e+00   3.803393e-30 
1.395900e+00   3.652777e-30 
1.404100e+00   3.436044e-30 
1.406800e+00   3.367698e-30 
1.409500e+00   3.300790e-30 
1.415000e+00   3.168816e-30 
1.417700e+00   3.106098e-30 
1.420400e+00   3.044686e-30 
1.423100e+00   2.984562e-30 
1.425900e+00   2.923535e-30 
1.428600e+00   2.865942e-30 
1.431300e+00   2.809562e-30 
1.436700e+00   2.700268e-30 
1.439500e+00   2.645396e-30 
1.442200e+00   2.593600e-30 
1.444900e+00   2.542858e-30 
1.447600e+00   2.493177e-30 
1.450400e+00   2.442759e-30 
1.453100e+00   2.395142e-30 
1.455800e+00   2.348517e-30 
1.458500e+00   2.302852e-30 
1.461200e+00   2.258127e-30 
1.466700e+00   2.169845e-30 
1.469400e+00   2.127854e-30 
1.472100e+00   2.086710e-30 
1.477600e+00   2.005501e-30 
1.480300e+00   1.966861e-30 
1.488400e+00   1.855610e-30 
1.491200e+00   1.818709e-30 
1.496600e+00   1.749735e-30 
1.551000e+00   1.190965e-30 


==> anc/Xe_d1/SIXe_LongRange_avdcs_1_500GeV.txt <==
1.200000e-02   9.401544e-19 
1.220000e-02   8.426296e-19 
1.240000e-02   7.555715e-19 
1.260000e-02   6.764433e-19 
1.280000e-02   6.085142e-19 
1.300000e-02   5.465990e-19 
1.320000e-02   4.913592e-19 
1.340000e-02   4.420555e-19 
1.360000e-02   5.870270e-19 
1.380000e-02   5.289952e-19 
1.450000e-02   3.708214e-19 
1.500000e-02   2.906210e-19 
2.000000e-02   4.979707e-20 
2.500000e-02   2.005403e-20 
3.000000e-02   1.299505e-20 
3.500000e-02   7.043632e-21 
4.000000e-02   3.936872e-21 
4.500000e-02   2.229551e-21 
5.000000e-02   1.253988e-21 
5.500000e-02   6.952348e-22 
6.000000e-02   3.859129e-22 
6.500000e-02   2.209807e-22 
7.000000e-02   1.336052e-22 
7.500000e-02   4.085136e-22 
8.000000e-02   3.516174e-22 
8.500000e-02   2.955025e-22 
9.000000e-02   2.583877e-22 
9.523900e-02   2.136223e-22 
1.006800e-01   1.631279e-22 
1.142900e-01   8.445513e-23 
1.197300e-01   6.637751e-23 
1.224500e-01   5.901757e-23 
1.251700e-01   5.255151e-23 
1.278900e-01   4.685167e-23 
1.306100e-01   4.181360e-23 
1.333300e-01   3.735081e-23 
1.360600e-01   3.337697e-23 
1.469400e-01   2.145787e-23 
1.496600e-01   1.924168e-23 
1.551000e-01   1.549665e-23 
1.578200e-01   1.391778e-23 
1.605500e-01   1.250122e-23 
1.659900e-01   1.257527e-23 
1.714300e-01   1.049607e-23 
1.768700e-01   9.495065e-24 
1.795900e-01   8.741424e-24 
1.823100e-01   8.000844e-24 
1.850400e-01   7.293339e-24 
1.877600e-01   6.638450e-24 
1.904800e-01   6.041327e-24 
1.959200e-01   5.011459e-24 
1.986400e-01   4.566547e-24 
2.040800e-01   3.798352e-24 
2.068000e-01   3.468875e-24 
2.095300e-01   3.170166e-24 
2.122500e-01   2.901091e-24 
2.149700e-01   2.657511e-24 
2.204100e-01   2.236495e-24 
2.258500e-01   1.889224e-24 
2.367400e-01   1.570178e-24 
2.476200e-01   1.155851e-24 
2.585100e-01   8.529159e-25 
2.721100e-01   5.899956e-25 
2.857200e-01   4.137365e-25 
2.993200e-01   2.940742e-25 
3.129300e-01   2.116295e-25 
3.401400e-01   1.136377e-25 
3.537400e-01   8.470632e-26 
3.809500e-01   4.855607e-26 
3.945600e-01   3.730059e-26 
4.081700e-01   2.891368e-26 
4.353800e-01   1.781232e-26 
4.625900e-01   1.130086e-26 
4.761900e-01   9.090211e-27 
4.898000e-01   7.353868e-27 
5.034000e-01   5.982570e-27 
5.170100e-01   4.890867e-27 
5.578300e-01   2.745285e-27 
5.714300e-01   2.282824e-27 
5.850400e-01   1.904733e-27 
6.122500e-01   1.339215e-27 
6.666700e-01   6.849838e-28 
6.802800e-01   5.828861e-28 
7.074900e-01   4.451961e-28 
7.347000e-01   3.326133e-28 
7.619100e-01   2.440980e-28 
7.891200e-01   1.807504e-28 
8.163300e-01   1.349262e-28 
8.435400e-01   1.014676e-28 
8.707500e-01   7.683109e-29 
9.115700e-01   5.122379e-29 
9.523900e-01   3.459984e-29 
9.932000e-01   3.748102e-29 
1.020400e+00   2.868902e-29 
1.061200e+00   2.322657e-29 
1.088400e+00   1.793285e-29 
1.102000e+00   1.578797e-29 
1.115700e+00   1.390435e-29 
1.129300e+00   1.227190e-29 
1.142900e+00   1.084418e-29 
1.156500e+00   9.593833e-30 
1.170100e+00   8.497429e-30 
1.197300e+00   2.140991e-29 
1.210900e+00   1.923473e-29 
1.224500e+00   1.727883e-29 
1.227200e+00   1.691584e-29 
1.229900e+00   1.656090e-29 
1.232700e+00   1.620108e-29 
1.235400e+00   1.586199e-29 
1.238100e+00   1.553034e-29 
1.240800e+00   1.520610e-29 
1.243500e+00   1.488908e-29 
1.246300e+00   1.456769e-29 
1.249000e+00   1.426479e-29 
1.257200e+00   1.338534e-29 
1.259900e+00   1.310857e-29 
1.262600e+00   1.283791e-29 
1.270800e+00   1.205183e-29 
1.281600e+00   1.109401e-29 
1.289800e+00   1.042118e-29 
1.292500e+00   1.020926e-29 
1.295200e+00   1.000198e-29 
1.298000e+00   9.791747e-30 
1.300700e+00   9.593500e-30 
1.303400e+00   9.399516e-30 
1.306100e+00   9.209713e-30 
1.314300e+00   8.657987e-30 
1.330600e+00   7.663315e-30 
1.341500e+00   7.066737e-30 
1.355100e+00   6.391053e-30 
1.360600e+00   6.137708e-30 
1.371400e+00   5.670873e-30 
1.382300e+00   5.237978e-30 
1.390500e+00   4.935604e-30 
1.395900e+00   4.746701e-30 
1.404100e+00   4.474428e-30 
1.406800e+00   4.388481e-30 
1.409500e+00   4.304275e-30 
1.415000e+00   4.138065e-30 
1.417700e+00   4.058985e-30 
1.420400e+00   3.981516e-30 
1.423100e+00   3.905621e-30 
1.425900e+00   3.828537e-30 
1.428600e+00   3.755745e-30 
1.431300e+00   3.684441e-30 
1.436700e+00   3.546102e-30 
1.439500e+00   3.476568e-30 
1.442200e+00   3.410895e-30 
1.444900e+00   3.346545e-30 
1.447600e+00   3.283483e-30 
1.450400e+00   3.219425e-30 
1.453100e+00   3.158913e-30 
1.455800e+00   3.099607e-30 
1.458500e+00   3.041500e-30 
1.461200e+00   2.984551e-30 
1.466700e+00   2.872026e-30 
1.469400e+00   2.818443e-30 
1.472100e+00   2.765943e-30 
1.477600e+00   2.662083e-30 
1.480300e+00   2.612674e-30 
1.488400e+00   2.470216e-30 
1.491200e+00   2.422914e-30 
1.496600e+00   2.334402e-30 
1.551000e+00   1.612531e-30 


==> anc/Xe_d1/SIXe_LongRange_avdcs_20_00GeV.txt <==
1.200000e-02   9.491738e-19 
1.220000e-02   8.508753e-19 
1.240000e-02   7.631090e-19 
1.260000e-02   6.833221e-19 
1.280000e-02   6.148179e-19 
1.300000e-02   5.523654e-19 
1.320000e-02   4.966355e-19 
1.340000e-02   4.468853e-19 
1.360000e-02   5.935501e-19 
1.380000e-02   5.349701e-19 
1.450000e-02   3.752428e-19 
1.500000e-02   2.942092e-19 
2.000000e-02   5.056225e-20 
2.500000e-02   2.042791e-20 
3.000000e-02   1.328834e-20 
3.500000e-02   7.232638e-21 
4.000000e-02   4.059860e-21 
4.500000e-02   2.309435e-21 
5.000000e-02   1.304860e-21 
5.500000e-02   7.267156e-22 
6.000000e-02   4.050963e-22 
6.500000e-02   2.328372e-22 
7.000000e-02   1.412365e-22 
7.500000e-02   4.321226e-22 
8.000000e-02   3.730898e-22 
8.500000e-02   3.147758e-22 
9.000000e-02   2.765070e-22 
9.523900e-02   2.295674e-22 
1.006800e-01   1.759402e-22 
1.142900e-01   9.197455e-23 
1.197300e-01   7.259840e-23 
1.224500e-01   6.469150e-23 
1.251700e-01   5.773325e-23 
1.278900e-01   5.158863e-23 
1.306100e-01   4.614728e-23 
1.333300e-01   4.131790e-23 
1.360600e-01   3.700905e-23 
1.469400e-01   2.402124e-23 
1.496600e-01   2.159254e-23 
1.551000e-01   1.747501e-23 
1.578200e-01   1.573314e-23 
1.605500e-01   1.416678e-23 
1.659900e-01   1.431358e-23 
1.714300e-01   1.200559e-23 
1.768700e-01   1.090981e-23 
1.795900e-01   1.006913e-23 
1.823100e-01   9.239036e-24 
1.850400e-01   8.442651e-24 
1.877600e-01   7.702976e-24 
1.904800e-01   7.026767e-24 
1.959200e-01   5.856567e-24 
1.986400e-01   5.349092e-24 
2.040800e-01   4.469863e-24 
2.068000e-01   4.091545e-24 
2.095300e-01   3.747858e-24 
2.122500e-01   3.437644e-24 
2.149700e-01   3.156261e-24 
2.204100e-01   2.668466e-24 
2.258500e-01   2.264504e-24 
2.367400e-01   1.898918e-24 
2.476200e-01   1.411264e-24 
2.585100e-01   1.051440e-24 
2.721100e-01   7.361020e-25 
2.857200e-01   5.224308e-25 
2.993200e-01   3.758084e-25 
3.129300e-01   2.737030e-25 
3.401400e-01   1.505045e-25 
3.537400e-01   1.135195e-25 
3.809500e-01   6.661983e-26 
3.945600e-01   5.178020e-26 
4.081700e-01   4.061016e-26 
4.353800e-01   2.561117e-26 
4.625900e-01   1.663629e-26 
4.761900e-01   1.354163e-26 
4.898000e-01   1.108665e-26 
5.034000e-01   9.128243e-27 
5.170100e-01   7.553337e-27 
5.578300e-01   4.398589e-27 
5.714300e-01   3.703347e-27 
5.850400e-01   3.128910e-27 
6.122500e-01   2.256250e-27 
6.666700e-01   1.215042e-27 
6.802800e-01   1.047544e-27 
7.074900e-01   8.249700e-28 
7.347000e-01   6.341417e-28 
7.619100e-01   4.777264e-28 
7.891200e-01   3.632524e-28 
8.163300e-01   2.785283e-28 
8.435400e-01   2.152091e-28 
8.707500e-01   1.674713e-28 
9.115700e-01   1.163802e-28 
9.523900e-01   8.197973e-29 
9.932000e-01   9.454074e-29 
1.020400e+00   7.446444e-29 
1.061200e+00   6.330080e-29 
1.088400e+00   5.032106e-29 
1.102000e+00   4.495631e-29 
1.115700e+00   4.018303e-29 
1.129300e+00   3.599164e-29 
1.142900e+00   3.227745e-29 
1.156500e+00   2.898175e-29 
1.170100e+00   2.605358e-29 
1.197300e+00   6.582807e-29 
1.210900e+00   6.002875e-29 
1.224500e+00   5.473965e-29 
1.227200e+00   5.374980e-29 
1.229900e+00   5.277936e-29 
1.232700e+00   5.179296e-29 
1.235400e+00   5.086066e-29 
1.238100e+00   4.994674e-29 
1.240800e+00   4.905070e-29 
1.243500e+00   4.817210e-29 
1.246300e+00   4.727922e-29 
1.249000e+00   4.643530e-29 
1.257200e+00   4.397177e-29 
1.259900e+00   4.319242e-29 
1.262600e+00   4.242796e-29 
1.270800e+00   4.019627e-29 
1.281600e+00   3.745144e-29 
1.289800e+00   3.550492e-29 
1.292500e+00   3.488859e-29 
1.295200e+00   3.428398e-29 
1.298000e+00   3.366907e-29 
1.300700e+00   3.308765e-29 
1.303400e+00   3.251726e-29 
1.306100e+00   3.195759e-29 
1.314300e+00   3.032195e-29 
1.330600e+00   2.733664e-29 
1.341500e+00   2.552182e-29 
1.355100e+00   2.344096e-29 
1.360600e+00   2.265315e-29 
1.371400e+00   2.118964e-29 
1.382300e+00   1.981745e-29 
1.390500e+00   1.884969e-29 
1.395900e+00   1.824088e-29 
1.404100e+00   1.735744e-29 
1.406800e+00   1.707695e-29 
1.409500e+00   1.680144e-29 
1.415000e+00   1.625530e-29 
1.417700e+00   1.599436e-29 
1.420400e+00   1.573804e-29 
1.423100e+00   1.548624e-29 
1.425900e+00   1.522979e-29 
1.428600e+00   1.498695e-29 
1.431300e+00   1.474837e-29 
1.436700e+00   1.428365e-29 
1.439500e+00   1.404908e-29 
1.442200e+00   1.382688e-29 
1.444900e+00   1.360858e-29 
1.447600e+00   1.339405e-29 
1.450400e+00   1.317551e-29 
1.453100e+00   1.296850e-29 
1.455800e+00   1.276507e-29 
1.458500e+00   1.256516e-29 
1.461200e+00   1.236869e-29 
1.466700e+00   1.197889e-29 
1.469400e+00   1.179250e-29 
1.472100e+00   1.160930e-29 
1.477600e+00   1.124516e-29 
1.480300e+00   1.107133e-29 
1.488400e+00   1.056737e-29 
1.491200e+00   1.039909e-29 
1.496600e+00   1.008284e-29 
1.551000e+00   7.426975e-30 


==> anc/Xe_d1/SIXe_LongRange_avdcs_2_000GeV.txt <==
1.200000e-02   9.425855e-19 
1.220000e-02   8.448524e-19 
1.240000e-02   7.576022e-19 
1.260000e-02   6.782973e-19 
1.280000e-02   6.102130e-19 
1.300000e-02   5.481526e-19 
1.320000e-02   4.927815e-19 
1.340000e-02   4.433563e-19 
1.360000e-02   5.887858e-19 
1.380000e-02   5.306044e-19 
1.450000e-02   3.720129e-19 
1.500000e-02   2.915877e-19 
2.000000e-02   5.000297e-20 
2.500000e-02   2.015465e-20 
3.000000e-02   1.307388e-20 
3.500000e-02   7.094365e-21 
4.000000e-02   3.969845e-21 
4.500000e-02   2.250937e-21 
5.000000e-02   1.267590e-21 
5.500000e-02   7.036415e-22 
6.000000e-02   3.910312e-22 
6.500000e-02   2.241408e-22 
7.000000e-02   1.356384e-22 
7.500000e-02   4.148153e-22 
8.000000e-02   3.573454e-22 
8.500000e-02   3.006382e-22 
9.000000e-02   2.632079e-22 
9.523900e-02   2.178582e-22 
1.006800e-01   1.665287e-22 
1.142900e-01   8.644569e-23 
1.197300e-01   6.802216e-23 
1.224500e-01   6.051654e-23 
1.251700e-01   5.391949e-23 
1.278900e-01   4.810129e-23 
1.306100e-01   4.295598e-23 
1.333300e-01   3.839577e-23 
1.360600e-01   3.433297e-23 
1.469400e-01   2.213045e-23 
1.496600e-01   1.985800e-23 
1.551000e-01   1.601449e-23 
1.578200e-01   1.439258e-23 
1.605500e-01   1.293648e-23 
1.659900e-01   1.302918e-23 
1.714300e-01   1.088963e-23 
1.768700e-01   9.863524e-24 
1.795900e-01   9.086936e-24 
1.823100e-01   8.322810e-24 
1.850400e-01   7.591971e-24 
1.877600e-01   6.914846e-24 
1.904800e-01   6.297016e-24 
1.959200e-01   5.230425e-24 
1.986400e-01   4.769167e-24 
2.040800e-01   3.971978e-24 
2.068000e-01   3.629773e-24 
2.095300e-01   3.319341e-24 
2.122500e-01   3.039546e-24 
2.149700e-01   2.786125e-24 
2.204100e-01   2.347738e-24 
2.258500e-01   1.985736e-24 
2.367400e-01   1.654499e-24 
2.476200e-01   1.221182e-24 
2.585100e-01   9.035660e-25 
2.721100e-01   6.271491e-25 
2.857200e-01   4.412840e-25 
2.993200e-01   3.147173e-25 
3.129300e-01   2.272525e-25 
3.401400e-01   1.228508e-25 
3.537400e-01   9.188111e-26 
3.809500e-01   5.302189e-26 
3.945600e-01   4.086748e-26 
4.081700e-01   3.178443e-26 
4.353800e-01   1.971254e-26 
4.625900e-01   1.259114e-26 
4.761900e-01   1.016271e-26 
4.898000e-01   8.249840e-27 
5.034000e-01   6.734800e-27 
5.170100e-01   5.525126e-27 
5.578300e-01   3.134590e-27 
5.714300e-01   2.615989e-27 
5.850400e-01   2.190703e-27 
6.122500e-01   1.551693e-27 
6.666700e-01   8.057406e-28 
6.802800e-01   6.882862e-28 
7.074900e-01   5.303814e-28 
7.347000e-01   3.995776e-28 
7.619100e-01   2.955333e-28 
7.891200e-01   2.205750e-28 
8.163300e-01   1.659813e-28 
8.435400e-01   1.258410e-28 
8.707500e-01   9.607332e-29 
9.115700e-01   6.485980e-29 
9.523900e-01   4.437195e-29 
9.932000e-01   4.894573e-29 
1.020400e+00   3.779429e-29 
1.061200e+00   3.105240e-29 
1.088400e+00   2.419193e-29 
1.102000e+00   2.139520e-29 
1.115700e+00   1.892921e-29 
1.129300e+00   1.678347e-29 
1.142900e+00   1.489917e-29 
1.156500e+00   1.324229e-29 
1.170100e+00   1.178344e-29 
1.197300e+00   2.975911e-29 
1.210900e+00   2.686107e-29 
1.224500e+00   2.424373e-29 
1.227200e+00   2.375653e-29 
1.229900e+00   2.327988e-29 
1.232700e+00   2.279632e-29 
1.235400e+00   2.234018e-29 
1.238100e+00   2.189378e-29 
1.240800e+00   2.145693e-29 
1.243500e+00   2.102941e-29 
1.246300e+00   2.059565e-29 
1.249000e+00   2.018651e-29 
1.257200e+00   1.899660e-29 
1.259900e+00   1.862150e-29 
1.262600e+00   1.825436e-29 
1.270800e+00   1.718632e-29 
1.281600e+00   1.588105e-29 
1.289800e+00   1.496146e-29 
1.292500e+00   1.467134e-29 
1.295200e+00   1.438727e-29 
1.298000e+00   1.409894e-29 
1.300700e+00   1.382679e-29 
1.303400e+00   1.356028e-29 
1.306100e+00   1.329932e-29 
1.314300e+00   1.253938e-29 
1.330600e+00   1.116408e-29 
1.341500e+00   1.033560e-29 
1.355100e+00   9.393639e-30 
1.360600e+00   9.039363e-30 
1.371400e+00   8.384862e-30 
1.382300e+00   7.775797e-30 
1.390500e+00   7.349075e-30 
1.395900e+00   7.081886e-30 
1.404100e+00   6.695959e-30 
1.406800e+00   6.573908e-30 
1.409500e+00   6.454232e-30 
1.415000e+00   6.217681e-30 
1.417700e+00   6.104974e-30 
1.420400e+00   5.994475e-30 
1.423100e+00   5.886130e-30 
1.425900e+00   5.775981e-30 
1.428600e+00   5.671894e-30 
1.431300e+00   5.569813e-30 
1.436700e+00   5.371539e-30 
1.439500e+00   5.271732e-30 
1.442200e+00   5.177384e-30 
1.444900e+00   5.084853e-30 
1.447600e+00   4.994097e-30 
1.450400e+00   4.901831e-30 
1.453100e+00   4.814574e-30 
1.455800e+00   4.729016e-30 
1.458500e+00   4.645082e-30 
1.461200e+00   4.562762e-30 
1.466700e+00   4.399868e-30 
1.469400e+00   4.322208e-30 
1.472100e+00   4.246024e-30 
1.477600e+00   4.095273e-30 
1.480300e+00   4.023384e-30 
1.488400e+00   3.815749e-30 
1.491200e+00   3.746692e-30 
1.496600e+00   3.617273e-30 
1.551000e+00   2.551776e-30 


==> anc/Xe_d1/SIXe_LongRange_avdcs_2_500GeV.txt <==
1.200000e-02   9.440464e-19 
1.220000e-02   8.461879e-19 
1.240000e-02   7.588233e-19 
1.260000e-02   6.794109e-19 
1.280000e-02   6.112342e-19 
1.300000e-02   5.490867e-19 
1.320000e-02   4.936365e-19 
1.340000e-02   4.441396e-19 
1.360000e-02   5.898410e-19 
1.380000e-02   5.315728e-19 
1.450000e-02   3.727282e-19 
1.500000e-02   2.921686e-19 
2.000000e-02   5.012695e-20 
2.500000e-02   2.021518e-20 
3.000000e-02   1.312134e-20 
3.500000e-02   7.124936e-21 
4.000000e-02   3.989722e-21 
4.500000e-02   2.263841e-21 
5.000000e-02   1.275803e-21 
5.500000e-02   7.087211e-22 
6.000000e-02   3.941256e-22 
6.500000e-02   2.260528e-22 
7.000000e-02   1.368685e-22 
7.500000e-02   4.186248e-22 
8.000000e-02   3.608095e-22 
8.500000e-02   3.037455e-22 
9.000000e-02   2.661270e-22 
9.523900e-02   2.204260e-22 
1.006800e-01   1.685913e-22 
1.142900e-01   8.765487e-23 
1.197300e-01   6.902193e-23 
1.224500e-01   6.142819e-23 
1.251700e-01   5.475179e-23 
1.278900e-01   4.886192e-23 
1.306100e-01   4.365163e-23 
1.333300e-01   3.903238e-23 
1.360600e-01   3.491563e-23 
1.469400e-01   2.254115e-23 
1.496600e-01   2.023451e-23 
1.551000e-01   1.633116e-23 
1.578200e-01   1.468304e-23 
1.605500e-01   1.320288e-23 
1.659900e-01   1.330714e-23 
1.714300e-01   1.113084e-23 
1.768700e-01   1.008949e-23 
1.795900e-01   9.298938e-24 
1.823100e-01   8.520450e-24 
1.850400e-01   7.775367e-24 
1.877600e-01   7.084670e-24 
1.904800e-01   6.454176e-24 
1.959200e-01   5.365127e-24 
1.986400e-01   4.893857e-24 
2.040800e-01   4.078919e-24 
2.068000e-01   3.728903e-24 
2.095300e-01   3.411284e-24 
2.122500e-01   3.124920e-24 
2.149700e-01   2.865465e-24 
2.204100e-01   2.416417e-24 
2.258500e-01   2.045368e-24 
2.367400e-01   1.706679e-24 
2.476200e-01   1.261672e-24 
2.585100e-01   9.349974e-25 
2.721100e-01   6.502446e-25 
2.857200e-01   4.584388e-25 
2.993200e-01   3.275976e-25 
3.129300e-01   2.370200e-25 
3.401400e-01   1.286351e-25 
3.537400e-01   9.639541e-26 
3.809500e-01   5.584407e-26 
3.945600e-01   4.312644e-26 
4.081700e-01   3.360671e-26 
4.353800e-01   2.092403e-26 
4.625900e-01   1.341764e-26 
4.761900e-01   1.085122e-26 
4.898000e-01   8.826334e-27 
5.034000e-01   7.219828e-27 
5.170100e-01   5.934993e-27 
5.578300e-01   3.387804e-27 
5.714300e-01   2.833172e-27 
5.850400e-01   2.377528e-27 
6.122500e-01   1.691140e-27 
6.666700e-01   8.857492e-28 
6.802800e-01   7.582913e-28 
7.074900e-01   5.873160e-28 
7.347000e-01   4.445862e-28 
7.619100e-01   3.302758e-28 
7.891200e-01   2.476091e-28 
8.163300e-01   1.871669e-28 
8.435400e-01   1.425523e-28 
8.707500e-01   1.093348e-28 
9.115700e-01   7.433196e-29 
9.523900e-01   5.121498e-29 
9.932000e-01   5.708411e-29 
1.020400e+00   4.429321e-29 
1.061200e+00   3.669328e-29 
1.088400e+00   2.872912e-29 
1.102000e+00   2.547150e-29 
1.115700e+00   2.259250e-29 
1.129300e+00   2.008186e-29 
1.142900e+00   1.787220e-29 
1.156500e+00   1.592489e-29 
1.170100e+00   1.420647e-29 
1.197300e+00   3.590817e-29 
1.210900e+00   3.249432e-29 
1.224500e+00   2.940355e-29 
1.227200e+00   2.882767e-29 
1.229900e+00   2.826376e-29 
1.232700e+00   2.769139e-29 
1.235400e+00   2.715123e-29 
1.238100e+00   2.662238e-29 
1.240800e+00   2.610465e-29 
1.243500e+00   2.559763e-29 
1.246300e+00   2.508308e-29 
1.249000e+00   2.459745e-29 
1.257200e+00   2.318385e-29 
1.259900e+00   2.273781e-29 
1.262600e+00   2.230101e-29 
1.270800e+00   2.102919e-29 
1.281600e+00   1.947249e-29 
1.289800e+00   1.837394e-29 
1.292500e+00   1.802701e-29 
1.295200e+00   1.768717e-29 
1.298000e+00   1.734210e-29 
1.300700e+00   1.701621e-29 
1.303400e+00   1.669693e-29 
1.306100e+00   1.638415e-29 
1.314300e+00   1.547249e-29 
1.330600e+00   1.381922e-29 
1.341500e+00   1.282096e-29 
1.355100e+00   1.168357e-29 
1.360600e+00   1.125503e-29 
1.371400e+00   1.046232e-29 
1.382300e+00   9.723212e-30 
1.390500e+00   9.204237e-30 
1.395900e+00   8.879070e-30 
1.404100e+00   8.408882e-30 
1.406800e+00   8.260016e-30 
1.409500e+00   8.114003e-30 
1.415000e+00   7.825155e-30 
1.417700e+00   7.687456e-30 
1.420400e+00   7.552362e-30 
1.423100e+00   7.419862e-30 
1.425900e+00   7.285105e-30 
1.428600e+00   7.157654e-30 
1.431300e+00   7.032641e-30 
1.436700e+00   6.789610e-30 
1.439500e+00   6.667196e-30 
1.442200e+00   6.551409e-30 
1.444900e+00   6.437816e-30 
1.447600e+00   6.326337e-30 
1.450400e+00   6.212937e-30 
1.453100e+00   6.105680e-30 
1.455800e+00   6.000428e-30 
1.458500e+00   5.897119e-30 
1.461200e+00   5.795748e-30 
1.466700e+00   5.595055e-30 
1.469400e+00   5.499278e-30 
1.472100e+00   5.405293e-30 
1.477600e+00   5.219178e-30 
1.480300e+00   5.130365e-30 
1.488400e+00   4.873599e-30 
1.491200e+00   4.788099e-30 
1.496600e+00   4.627770e-30 
1.551000e+00   3.301152e-30 


==> anc/Xe_d1/SIXe_LongRange_avdcs_3_000GeV.txt <==
1.200000e-02   9.450222e-19 
1.220000e-02   8.470784e-19 
1.240000e-02   7.596384e-19 
1.260000e-02   6.801549e-19 
1.280000e-02   6.119168e-19 
1.300000e-02   5.497102e-19 
1.320000e-02   4.942062e-19 
1.340000e-02   4.446609e-19 
1.360000e-02   5.905461e-19 
1.380000e-02   5.322192e-19 
1.450000e-02   3.732065e-19 
1.500000e-02   2.925561e-19 
2.000000e-02   5.020961e-20 
2.500000e-02   2.025559e-20 
3.000000e-02   1.315305e-20 
3.500000e-02   7.145357e-21 
4.000000e-02   4.003016e-21 
4.500000e-02   2.272476e-21 
5.000000e-02   1.281299e-21 
5.500000e-02   7.121230e-22 
6.000000e-02   3.961983e-22 
6.500000e-02   2.273338e-22 
7.000000e-02   1.376931e-22 
7.500000e-02   4.211755e-22 
8.000000e-02   3.631291e-22 
8.500000e-02   3.058279e-22 
9.000000e-02   2.680849e-22 
9.523900e-02   2.221488e-22 
1.006800e-01   1.699753e-22 
1.142900e-01   8.846710e-23 
1.197300e-01   6.969389e-23 
1.224500e-01   6.204105e-23 
1.251700e-01   5.531145e-23 
1.278900e-01   4.937357e-23 
1.306100e-01   4.411968e-23 
1.333300e-01   3.946083e-23 
1.360600e-01   3.530786e-23 
1.469400e-01   2.281793e-23 
1.496600e-01   2.048835e-23 
1.551000e-01   1.654474e-23 
1.578200e-01   1.487903e-23 
1.605500e-01   1.338270e-23 
1.659900e-01   1.349480e-23 
1.714300e-01   1.129380e-23 
1.768700e-01   1.024220e-23 
1.795900e-01   9.442249e-24 
1.823100e-01   8.654097e-24 
1.850400e-01   7.899419e-24 
1.877600e-01   7.199560e-24 
1.904800e-01   6.560518e-24 
1.959200e-01   5.456326e-24 
1.986400e-01   4.978300e-24 
2.040800e-01   4.151379e-24 
2.068000e-01   3.796091e-24 
2.095300e-01   3.473614e-24 
2.122500e-01   3.182811e-24 
2.149700e-01   2.919273e-24 
2.204100e-01   2.463018e-24 
2.258500e-01   2.085850e-24 
2.367400e-01   1.742135e-24 
2.476200e-01   1.289215e-24 
2.585100e-01   9.563992e-25 
2.721100e-01   6.659915e-25 
2.857200e-01   4.701502e-25 
2.993200e-01   3.364025e-25 
3.129300e-01   2.437048e-25 
3.401400e-01   1.326040e-25 
3.537400e-01   9.949657e-26 
3.809500e-01   5.778761e-26 
3.945600e-01   4.468402e-26 
4.081700e-01   3.486465e-26 
4.353800e-01   2.176247e-26 
4.625900e-01   1.399102e-26 
4.761900e-01   1.132948e-26 
4.898000e-01   9.227268e-27 
5.034000e-01   7.557614e-27 
5.170100e-01   6.220801e-27 
5.578300e-01   3.565121e-27 
5.714300e-01   2.985476e-27 
5.850400e-01   2.508734e-27 
6.122500e-01   1.789354e-27 
6.666700e-01   9.424278e-28 
6.802800e-01   8.079558e-28 
7.074900e-01   6.278551e-28 
7.347000e-01   4.767344e-28 
7.619100e-01   3.551604e-28 
7.891200e-01   2.670300e-28 
8.163300e-01   2.024337e-28 
8.435400e-01   1.546320e-28 
8.707500e-01   1.189516e-28 
9.115700e-01   8.123347e-29 
9.523900e-01   5.622432e-29 
9.932000e-01   6.309296e-29 
1.020400e+00   4.910659e-29 
1.061200e+00   4.089505e-29 
1.088400e+00   3.211952e-29 
1.102000e+00   2.852236e-29 
1.115700e+00   2.533901e-29 
1.129300e+00   2.255896e-29 
1.142900e+00   2.010869e-29 
1.156500e+00   1.794627e-29 
1.170100e+00   1.603543e-29 
1.197300e+00   4.054365e-29 
1.210900e+00   3.674812e-29 
1.224500e+00   3.330661e-29 
1.227200e+00   3.266472e-29 
1.229900e+00   3.203609e-29 
1.232700e+00   3.139779e-29 
1.235400e+00   3.079527e-29 
1.238100e+00   3.020515e-29 
1.240800e+00   2.962727e-29 
1.243500e+00   2.906128e-29 
1.246300e+00   2.848664e-29 
1.249000e+00   2.794414e-29 
1.257200e+00   2.636375e-29 
1.259900e+00   2.586488e-29 
1.262600e+00   2.537623e-29 
1.270800e+00   2.395263e-29 
1.281600e+00   2.220831e-29 
1.289800e+00   2.097608e-29 
1.292500e+00   2.058680e-29 
1.295200e+00   2.020531e-29 
1.298000e+00   1.981781e-29 
1.300700e+00   1.945171e-29 
1.303400e+00   1.909299e-29 
1.306100e+00   1.874150e-29 
1.314300e+00   1.771622e-29 
1.330600e+00   1.585458e-29 
1.341500e+00   1.472883e-29 
1.355100e+00   1.344447e-29 
1.360600e+00   1.296010e-29 
1.371400e+00   1.206320e-29 
1.382300e+00   1.122604e-29 
1.390500e+00   1.063789e-29 
1.395900e+00   1.026889e-29 
1.404100e+00   9.734948e-30 
1.406800e+00   9.565820e-30 
1.409500e+00   9.399867e-30 
1.415000e+00   9.071409e-30 
1.417700e+00   8.914768e-30 
1.420400e+00   8.761045e-30 
1.423100e+00   8.610187e-30 
1.425900e+00   8.456755e-30 
1.428600e+00   8.311602e-30 
1.431300e+00   8.169147e-30 
1.436700e+00   7.892150e-30 
1.439500e+00   7.752555e-30 
1.442200e+00   7.620491e-30 
1.444900e+00   7.490869e-30 
1.447600e+00   7.363643e-30 
1.450400e+00   7.234178e-30 
1.453100e+00   7.111665e-30 
1.455800e+00   6.991423e-30 
1.458500e+00   6.873396e-30 
1.461200e+00   6.757515e-30 
1.466700e+00   6.527996e-30 
1.469400e+00   6.418437e-30 
1.472100e+00   6.310864e-30 
1.477600e+00   6.097780e-30 
1.480300e+00   5.996049e-30 
1.488400e+00   5.701759e-30 
1.491200e+00   5.603711e-30 
1.496600e+00   5.419763e-30 
1.551000e+00   3.892849e-30 


==> anc/Xe_d1/SIXe_LongRange_avdcs_4_000GeV.txt <==
1.200000e-02   9.462421e-19 
1.220000e-02   8.481945e-19 
1.240000e-02   7.606581e-19 
1.260000e-02   6.810850e-19 
1.280000e-02   6.127677e-19 
1.300000e-02   5.504904e-19 
1.320000e-02   4.949203e-19 
1.340000e-02   4.453144e-19 
1.360000e-02   5.914286e-19 
1.380000e-02   5.330275e-19 
1.450000e-02   3.738053e-19 
1.500000e-02   2.930418e-19 
2.000000e-02   5.031308e-20 
2.500000e-02   2.030618e-20 
3.000000e-02   1.319275e-20 
3.500000e-02   7.170956e-21 
4.000000e-02   4.019672e-21 
4.500000e-02   2.283302e-21 
5.000000e-02   1.288196e-21 
5.500000e-02   7.163928e-22 
6.000000e-02   3.988000e-22 
6.500000e-02   2.289427e-22 
7.000000e-02   1.387288e-22 
7.500000e-02   4.243774e-22 
8.000000e-02   3.660427e-22 
8.500000e-02   3.084433e-22 
9.000000e-02   2.705447e-22 
9.523900e-02   2.243143e-22 
1.006800e-01   1.717159e-22 
1.142900e-01   8.948942e-23 
1.197300e-01   7.053999e-23 
1.224500e-01   6.281289e-23 
1.251700e-01   5.601649e-23 
1.278900e-01   5.001818e-23 
1.306100e-01   4.470956e-23 
1.333300e-01   4.000092e-23 
1.360600e-01   3.580246e-23 
1.469400e-01   2.316729e-23 
1.496600e-01   2.080883e-23 
1.551000e-01   1.681457e-23 
1.578200e-01   1.512667e-23 
1.605500e-01   1.360995e-23 
1.659900e-01   1.373204e-23 
1.714300e-01   1.149989e-23 
1.768700e-01   1.043542e-23 
1.795900e-01   9.623615e-24 
1.823100e-01   8.823274e-24 
1.850400e-01   8.056483e-24 
1.877600e-01   7.345064e-24 
1.904800e-01   6.695249e-24 
1.959200e-01   5.571900e-24 
1.986400e-01   5.085345e-24 
2.040800e-01   4.243268e-24 
2.068000e-01   3.881312e-24 
2.095300e-01   3.552696e-24 
2.122500e-01   3.256272e-24 
2.149700e-01   2.987572e-24 
2.204100e-01   2.522194e-24 
2.258500e-01   2.137279e-24 
2.367400e-01   1.787218e-24 
2.476200e-01   1.324266e-24 
2.585100e-01   9.836608e-25 
2.721100e-01   6.860725e-25 
2.857200e-01   4.851018e-25 
2.993200e-01   3.476550e-25 
3.129300e-01   2.522587e-25 
3.401400e-01   1.376933e-25 
3.537400e-01   1.034779e-25 
3.809500e-01   6.028802e-26 
3.945600e-01   4.669018e-26 
4.081700e-01   3.648660e-26 
4.353800e-01   2.284589e-26 
4.625900e-01   1.473352e-26 
4.761900e-01   1.194951e-26 
4.898000e-01   9.747655e-27 
5.034000e-01   7.996535e-27 
5.170100e-01   6.592628e-27 
5.578300e-01   3.796612e-27 
5.714300e-01   3.184544e-27 
5.850400e-01   2.680438e-27 
6.122500e-01   1.918203e-27 
6.666700e-01   1.017164e-27 
6.802800e-01   8.735265e-28 
7.074900e-01   6.815588e-28 
7.347000e-01   5.194510e-28 
7.619100e-01   3.883115e-28 
7.891200e-01   2.929676e-28 
8.163300e-01   2.228748e-28 
8.435400e-01   1.708475e-28 
8.707500e-01   1.318939e-28 
9.115700e-01   9.055880e-29 
9.523900e-01   6.302102e-29 
9.932000e-01   7.130566e-29 
1.020400e+00   5.570476e-29 
1.061200e+00   4.668533e-29 
1.088400e+00   3.680587e-29 
1.102000e+00   3.274565e-29 
1.115700e+00   2.914641e-29 
1.129300e+00   2.599783e-29 
1.142900e+00   2.321806e-29 
1.156500e+00   2.076072e-29 
1.170100e+00   1.858555e-29 
1.197300e+00   4.699652e-29 
1.210900e+00   4.267821e-29 
1.224500e+00   3.875544e-29 
1.227200e+00   3.802307e-29 
1.229900e+00   3.730553e-29 
1.232700e+00   3.657675e-29 
1.235400e+00   3.588855e-29 
1.238100e+00   3.521425e-29 
1.240800e+00   3.455371e-29 
1.243500e+00   3.390652e-29 
1.246300e+00   3.324934e-29 
1.249000e+00   3.262862e-29 
1.257200e+00   3.081956e-29 
1.259900e+00   3.024799e-29 
1.262600e+00   2.968794e-29 
1.270800e+00   2.805509e-29 
1.281600e+00   2.605213e-29 
1.289800e+00   2.463545e-29 
1.292500e+00   2.418759e-29 
1.295200e+00   2.374855e-29 
1.298000e+00   2.330240e-29 
1.300700e+00   2.288083e-29 
1.303400e+00   2.246756e-29 
1.306100e+00   2.206238e-29 
1.314300e+00   2.088004e-29 
1.330600e+00   1.872933e-29 
1.341500e+00   1.742677e-29 
1.355100e+00   1.593834e-29 
1.360600e+00   1.537634e-29 
1.371400e+00   1.433465e-29 
1.382300e+00   1.336090e-29 
1.390500e+00   1.267597e-29 
1.395900e+00   1.224591e-29 
1.404100e+00   1.162304e-29 
1.406800e+00   1.142557e-29 
1.409500e+00   1.123175e-29 
1.415000e+00   1.084800e-29 
1.417700e+00   1.066486e-29 
1.420400e+00   1.048508e-29 
1.423100e+00   1.030863e-29 
1.425900e+00   1.012905e-29 
1.428600e+00   9.959148e-30 
1.431300e+00   9.792304e-30 
1.436700e+00   9.467735e-30 
1.439500e+00   9.304107e-30 
1.442200e+00   9.149211e-30 
1.444900e+00   8.997141e-30 
1.447600e+00   8.847821e-30 
1.450400e+00   8.695851e-30 
1.453100e+00   8.551971e-30 
1.455800e+00   8.410707e-30 
1.458500e+00   8.271975e-30 
1.461200e+00   8.135761e-30 
1.466700e+00   7.865761e-30 
1.469400e+00   7.736836e-30 
1.472100e+00   7.610181e-30 
1.477600e+00   7.358783e-30 
1.480300e+00   7.238882e-30 
1.488400e+00   6.891795e-30 
1.491200e+00   6.776098e-30 
1.496600e+00   6.558882e-30 
1.551000e+00   4.749187e-30 


==> anc/Xe_d1/SIXe_LongRange_avdcs_5_000GeV.txt <==
1.200000e-02   9.469737e-19 
1.220000e-02   8.488644e-19 
1.240000e-02   7.612693e-19 
1.260000e-02   6.816430e-19 
1.280000e-02   6.132803e-19 
1.300000e-02   5.509585e-19 
1.320000e-02   4.953483e-19 
1.340000e-02   4.457068e-19 
1.360000e-02   5.919575e-19 
1.380000e-02   5.335117e-19 
1.450000e-02   3.741634e-19 
1.500000e-02   2.933338e-19 
2.000000e-02   5.037534e-20 
2.500000e-02   2.033658e-20 
3.000000e-02   1.321660e-20 
3.500000e-02   7.186342e-21 
4.000000e-02   4.029695e-21 
4.500000e-02   2.289814e-21 
5.000000e-02   1.292348e-21 
5.500000e-02   7.189642e-22 
6.000000e-02   4.003676e-22 
6.500000e-02   2.299116e-22 
7.000000e-02   1.393525e-22 
7.500000e-02   4.263055e-22 
8.000000e-02   3.677968e-22 
8.500000e-02   3.100190e-22 
9.000000e-02   2.720275e-22 
9.523900e-02   2.256204e-22 
1.006800e-01   1.727660e-22 
1.142900e-01   9.010650e-23 
1.197300e-01   7.105088e-23 
1.224500e-01   6.327905e-23 
1.251700e-01   5.644241e-23 
1.278900e-01   5.040774e-23 
1.306100e-01   4.506607e-23 
1.333300e-01   4.032742e-23 
1.360600e-01   3.610152e-23 
1.469400e-01   2.337873e-23 
1.496600e-01   2.100283e-23 
1.551000e-01   1.697796e-23 
1.578200e-01   1.527668e-23 
1.605500e-01   1.374765e-23 
1.659900e-01   1.387581e-23 
1.714300e-01   1.162485e-23 
1.768700e-01   1.055260e-23 
1.795900e-01   9.733635e-24 
1.823100e-01   8.925915e-24 
1.850400e-01   8.151798e-24 
1.877600e-01   7.433392e-24 
1.904800e-01   6.777037e-24 
1.959200e-01   5.642109e-24 
1.986400e-01   5.150372e-24 
2.040800e-01   4.299113e-24 
2.068000e-01   3.933111e-24 
2.095300e-01   3.600770e-24 
2.122500e-01   3.300941e-24 
2.149700e-01   3.029112e-24 
2.204100e-01   2.558196e-24 
2.258500e-01   2.168580e-24 
2.367400e-01   1.814678e-24 
2.476200e-01   1.345632e-24 
2.585100e-01   1.000293e-24 
2.721100e-01   6.983358e-25 
2.857200e-01   4.942415e-25 
2.993200e-01   3.545413e-25 
3.129300e-01   2.574976e-25 
3.401400e-01   1.408165e-25 
3.537400e-01   1.059233e-25 
3.809500e-01   6.182673e-26 
3.945600e-01   4.792586e-26 
4.081700e-01   3.748664e-26 
4.353800e-01   2.351515e-26 
4.625900e-01   1.519306e-26 
4.761900e-01   1.233360e-26 
4.898000e-01   1.007033e-26 
5.034000e-01   8.268967e-27 
5.170100e-01   6.823636e-27 
5.578300e-01   3.940874e-27 
5.714300e-01   3.308734e-27 
5.850400e-01   2.787668e-27 
6.122500e-01   1.998841e-27 
6.666700e-01   1.064138e-27 
6.802800e-01   9.147858e-28 
7.074900e-01   7.154487e-28 
7.347000e-01   5.464775e-28 
7.619100e-01   4.093307e-28 
7.891200e-01   3.094496e-28 
8.163300e-01   2.358933e-28 
8.435400e-01   1.811988e-28 
8.707500e-01   1.401744e-28 
9.115700e-01   9.654528e-29 
9.523900e-01   6.739944e-29 
9.932000e-01   7.663045e-29 
1.020400e+00   5.999242e-29 
1.061200e+00   5.046383e-29 
1.088400e+00   3.987116e-29 
1.102000e+00   3.551132e-29 
1.115700e+00   3.164281e-29 
1.129300e+00   2.825537e-29 
1.142900e+00   2.526179e-29 
1.156500e+00   2.261274e-29 
1.170100e+00   2.026576e-29 
1.197300e+00   5.124297e-29 
1.210900e+00   4.658541e-29 
1.224500e+00   4.235012e-29 
1.227200e+00   4.155889e-29 
1.229900e+00   4.078353e-29 
1.232700e+00   3.999584e-29 
1.235400e+00   3.925195e-29 
1.238100e+00   3.852296e-29 
1.240800e+00   3.780864e-29 
1.243500e+00   3.710866e-29 
1.246300e+00   3.639761e-29 
1.249000e+00   3.572599e-29 
1.257200e+00   3.376767e-29 
1.259900e+00   3.314873e-29 
1.262600e+00   3.254209e-29 
1.270800e+00   3.077295e-29 
1.281600e+00   2.860110e-29 
1.289800e+00   2.706395e-29 
1.292500e+00   2.657772e-29 
1.295200e+00   2.610107e-29 
1.298000e+00   2.561660e-29 
1.300700e+00   2.515874e-29 
1.303400e+00   2.470979e-29 
1.306100e+00   2.426954e-29 
1.314300e+00   2.298434e-29 
1.330600e+00   2.064443e-29 
1.341500e+00   1.922588e-29 
1.355100e+00   1.760353e-29 
1.360600e+00   1.699049e-29 
1.371400e+00   1.585355e-29 
1.382300e+00   1.478991e-29 
1.390500e+00   1.404124e-29 
1.395900e+00   1.357095e-29 
1.404100e+00   1.288936e-29 
1.406800e+00   1.267322e-29 
1.409500e+00   1.246105e-29 
1.415000e+00   1.204078e-29 
1.417700e+00   1.184014e-29 
1.420400e+00   1.164317e-29 
1.423100e+00   1.144977e-29 
1.425900e+00   1.125294e-29 
1.428600e+00   1.106663e-29 
1.431300e+00   1.088370e-29 
1.436700e+00   1.052767e-29 
1.439500e+00   1.034811e-29 
1.442200e+00   1.017812e-29 
1.444900e+00   1.001123e-29 
1.447600e+00   9.847277e-30 
1.450400e+00   9.680371e-30 
1.453100e+00   9.522358e-30 
1.455800e+00   9.367169e-30 
1.458500e+00   9.214746e-30 
1.461200e+00   9.065019e-30 
1.466700e+00   8.768208e-30 
1.469400e+00   8.626413e-30 
1.472100e+00   8.487137e-30 
1.477600e+00   8.210518e-30 
1.480300e+00   8.078531e-30 
1.488400e+00   7.696418e-30 
1.491200e+00   7.568972e-30 
1.496600e+00   7.329651e-30 
1.551000e+00   5.331530e-30 

